Error reduction using machine learning on Ising worm simulation

We develop a method to improve on the statistical errors for higher moments using machine learning techniques. We present here results for the dual representation of the Ising model with an external field, derived via the high temperature expansion and simulated by the worm algorithm. We compare two ways of measuring the same set of observables, without and with machine learning: moments of the magnetization and the susceptibility can be improved by using the decision tree method to train the correlations between the higher moments and the second moment obtained from an integrated 2-point function. Those results are compared in small volumes to analytic predictions.

==> anc/Fig.1_a.txt <==
#T f2 f2_err G2 G2_err1.5 9.82461631313621e-01 6.78355143458288e-05 9.82528304340229e-01 4.66926649529332e-05
2.0 9.03935648255208e-01 2.64475388925406e-04 9.04331697942977e-01 1.66486629259786e-04
2.5 7.19947731197026e-01 9.70625040955494e-05 7.20036116642603e-01 5.85426139831080e-05
3.0 5.06657369090640e-01 9.40429423877200e-05 5.06590192398360e-01 5.01483686185888e-05
3.5 3.56992190429705e-01 8.06760994967445e-05 3.57081631897615e-01 3.87845370379463e-05
4.0 2.68859681288311e-01 7.67826837410583e-05 2.68962766276504e-01 2.82790832867080e-05


==> anc/Fig.1_a_analytic.txt <==
#T mag0.1000 1.00000000000000e+00
0.2000 1.00000000000000e+00
0.3000 9.99999999997407e-01
0.4000 9.99999997156360e-01
0.5000 9.99999810271270e-01
0.6000 9.99996873946166e-01
0.7000 9.99976792890035e-01
0.8000 9.99895083661784e-01
0.9000 9.99658457070417e-01
1.0000 9.99114691500031e-01
1.1000 9.98052203183014e-01
1.2000 9.96204553746447e-01
1.3000 9.93254384800306e-01
1.4000 9.88833355629719e-01
1.5000 9.82517827764331e-01
1.6000 9.73823913611588e-01
1.7000 9.62209755740871e-01
1.8000 9.47096157312933e-01
1.9000 9.27916401758961e-01
2.0000 9.04199601783721e-01
2.1000 8.75678540321359e-01
2.2000 8.42396485311840e-01
2.3000 8.04776521928702e-01
2.4000 7.63620992788700e-01
2.5000 7.20030225952663e-01
2.6000 6.75259670097783e-01
2.7000 6.30556550824386e-01
2.8000 5.87019710858236e-01
2.9000 5.45510826634731e-01
3.0000 5.06623046500833e-01
3.1000 4.70695850925130e-01
3.2000 4.37857618573075e-01
3.3000 4.08078481549212e-01
3.4000 3.81221317091971e-01
3.5000 3.57084481875571e-01
3.6000 3.35434267074815e-01
3.7000 3.16027640704647e-01
3.8000 2.98626999696821e-01
3.9000 2.83008911783144e-01
4.0000 2.68968631703870e-01
4.1000 2.56321815438719e-01
4.2000 2.44904484076850e-01
4.3000 2.34571971729639e-01
4.4000 2.25197347165503e-01
4.5000 2.16669621682274e-01
4.6000 2.08891933229923e-01
4.7000 2.01779815163709e-01
4.8000 1.95259605405496e-01
4.9000 1.89267019058221e-01
5.0000 1.83745887988612e-01


==> anc/Fig.1_b.txt <==
#T f2 f2_err G2 G2_err1.5 -5.61964507104218e-05 6.78355143458288e-05 1.04765758975889e-05 4.66926649529332e-05
2.0 -2.63953528513272e-04 2.64475388925406e-04 1.32096159256245e-04 1.66486629259786e-04
2.5 -8.24947556369304e-05 9.70625040955494e-05 5.89068993961384e-06 5.85426139831080e-05
3.0 3.43225898069566e-05 9.40429423877200e-05 -3.28541024728901e-05 5.01483686185888e-05
3.5 -9.22914458655333e-05 8.06760994967445e-05 -2.84997795557684e-06 3.87845370379463e-05
4.0 -1.08950415558917e-04 7.67826837410583e-05 -5.86542736658036e-06 2.82790832867080e-05


==> anc/Fig.2_a.txt <==
#T deviation1.5 1.86427715009517e-01
2.0 5.00452333409906e-01
2.5 7.14068414911063e-02
3.0 9.57215136086006e-01
3.5 3.08801961963972e-02
4.0 5.38357502951286e-02


==> anc/Fig.2_b.txt <==
#T error_ratio1.5 6.88321823800019e-01
2.0 6.29497625227968e-01
2.5 6.03143454093024e-01
3.0 5.33249676640670e-01
3.5 4.80743829707723e-01
4.0 3.68300271739346e-01


==> anc/Fig.3_a.txt <==
#f2 f17.19844514760150e-01 6.50307707165460e-01
7.19907716993770e-01 6.50378151335900e-01
7.19808916400177e-01 6.50308758338772e-01
7.20071706068821e-01 6.50467650818295e-01
7.19896727351011e-01 6.50333628652028e-01
7.19902889411425e-01 6.50351629873446e-01
7.19914450828126e-01 6.50340620267304e-01
7.19817798837657e-01 6.50289736088698e-01
7.19987716534006e-01 6.50401105032506e-01
7.19970585220717e-01 6.50394471263464e-01
7.20043496266955e-01 6.50441483312441e-01
7.19895774076019e-01 6.50334522295204e-01
7.19915499732701e-01 6.50350639961853e-01
7.20150587426566e-01 6.50493342816517e-01
7.19995036683791e-01 6.50445123036500e-01
7.19833298316362e-01 6.50269669472169e-01
7.19961762062643e-01 6.50391718375724e-01
7.19968248929980e-01 6.50420612514294e-01
7.19940491591979e-01 6.50423126189606e-01
7.19743926465301e-01 6.50285414706460e-01
7.19926312767373e-01 6.50348306182067e-01
7.19751934866101e-01 6.50224296903491e-01
7.19924518092573e-01 6.50381623805740e-01
7.20015434859069e-01 6.50449834354443e-01
7.19969379505266e-01 6.50400298906072e-01
7.19996447367478e-01 6.50430102246350e-01
7.19870960517108e-01 6.50312244422328e-01
7.20101104367771e-01 6.50492085492657e-01
7.19838009836765e-01 6.50363814148746e-01
7.20045443272283e-01 6.50506434348709e-01
7.19951884731271e-01 6.50429752179382e-01
7.19867690297442e-01 6.50332671802315e-01
7.19968268428119e-01 6.50421768707697e-01
7.19824131886800e-01 6.50318699268253e-01
7.19999171128434e-01 6.50416232787562e-01
7.19957118521140e-01 6.50441849910349e-01
7.19805537199262e-01 6.50308798207510e-01
7.20010023505534e-01 6.50415076594160e-01
7.19942699823197e-01 6.50395714973608e-01
7.19846011856144e-01 6.50282458585397e-01
7.19939380963171e-01 6.50344896918762e-01
7.19970117644115e-01 6.50435123762524e-01
7.19887122263613e-01 6.50366603015591e-01
7.19925311612504e-01 6.50380779755384e-01
7.19870035029405e-01 6.50331082887244e-01
7.19849691176699e-01 6.50312507944962e-01
7.19821089093567e-01 6.50325873696280e-01
7.19951383062241e-01 6.50377221713618e-01
7.19749820535058e-01 6.50235394998783e-01
7.19933157444181e-01 6.50390037081870e-01
7.19943745970165e-01 6.50380578466878e-01
7.19986417363839e-01 6.50368131641351e-01
7.20060359654139e-01 6.50455520025447e-01
7.20120202202734e-01 6.50499586649853e-01
7.20024513890318e-01 6.50471055219558e-01
7.19948845137024e-01 6.50414963794803e-01
7.20055400687310e-01 6.50499678056228e-01
7.19818096960096e-01 6.50280088826506e-01
7.19939424947235e-01 6.50383210775995e-01
7.19966841097592e-01 6.50399790336560e-01
7.19940861003000e-01 6.50372963537917e-01
7.20041330375594e-01 6.50429848447798e-01
7.19875977225204e-01 6.50345477446484e-01
7.19941803573288e-01 6.50390384231613e-01
7.19918434561505e-01 6.50403157786310e-01
7.20041153504002e-01 6.50410402227730e-01
7.19989247317449e-01 6.50412378161282e-01
7.20069146984164e-01 6.50464699559273e-01
7.19947079048719e-01 6.50421045235963e-01
7.20102929304795e-01 6.50499046963278e-01
7.20002169075789e-01 6.50451347421671e-01
7.19951194428201e-01 6.50418752297323e-01
7.19983992840579e-01 6.50366989061664e-01
7.20169930777907e-01 6.50546023033150e-01
7.19966916042921e-01 6.50402317625587e-01
7.19983372701990e-01 6.50406677904154e-01
7.20009065092103e-01 6.50403311426812e-01
7.19898988528117e-01 6.50366484381785e-01
7.19987832349618e-01 6.50413775511929e-01
7.20041770803844e-01 6.50441094349144e-01
7.19964498819399e-01 6.50442832042676e-01
7.20025691765040e-01 6.50428689337171e-01
7.20054681302727e-01 6.50469825123129e-01
7.19888620713231e-01 6.50346301076267e-01
7.19937139207587e-01 6.50389772586827e-01
7.19998442474216e-01 6.50399326497827e-01
7.19947360607850e-01 6.50378740615296e-01
7.19921808966822e-01 6.50391477218479e-01
7.20004318524174e-01 6.50453416706415e-01
7.19884335581493e-01 6.50360124831868e-01
7.19952100536776e-01 6.50428050464955e-01
7.19906036972068e-01 6.50364172967389e-01
7.20069526295729e-01 6.50417933529582e-01
7.20016382271482e-01 6.50416572158039e-01
7.19961657050787e-01 6.50419035268122e-01
7.19863927285154e-01 6.50351439281430e-01
7.19984706374593e-01 6.50372670843035e-01
7.19966710414231e-01 6.50435759717515e-01
7.20105031276422e-01 6.50542518473838e-01
7.19928306610403e-01 6.50344802595163e-01
7.19748779285728e-01 6.50286496996836e-01
7.20058254300691e-01 6.50456949465567e-01
7.19942920627072e-01 6.50407105763781e-01
7.19780750210661e-01 6.50317329145037e-01
7.19963795328210e-01 6.50411978501493e-01
7.19797631017137e-01 6.50255184478962e-01
7.19849873609256e-01 6.50325785207129e-01
7.19935033982636e-01 6.50398303524354e-01
7.19944759218724e-01 6.50375779632192e-01
7.19730740754678e-01 6.50245283418219e-01
7.19901295420502e-01 6.50340914907002e-01
7.20035473649742e-01 6.50447510298739e-01
7.19956890558477e-01 6.50393134202128e-01
7.19764718613235e-01 6.50275878298809e-01
7.19992623166315e-01 6.50411163623385e-01
7.19885398619739e-01 6.50361652485219e-01
7.20018049132604e-01 6.50446154761647e-01
7.20098446330237e-01 6.50495695072060e-01
7.19851294004706e-01 6.50324954770489e-01
7.19906439630155e-01 6.50386325399601e-01
7.19886895935369e-01 6.50332215742849e-01
7.19788585150294e-01 6.50333402080907e-01
7.19991798090158e-01 6.50365336940057e-01
7.19719423647546e-01 6.50222295687324e-01
7.19845474034277e-01 6.50292985877050e-01
7.19933697169599e-01 6.50346748384059e-01
7.19946423542081e-01 6.50423933288448e-01
7.20038668913936e-01 6.50436497775373e-01
7.19968494357767e-01 6.50427371724000e-01
7.19999293342453e-01 6.50400710234759e-01
7.20034859203598e-01 6.50454154764272e-01
7.19989205527857e-01 6.50392141373310e-01
7.19893857057390e-01 6.50355762608484e-01
7.20007319107396e-01 6.50406090569575e-01
7.19790140166779e-01 6.50279536498623e-01
7.19977685333763e-01 6.50392120952737e-01
7.19984316071469e-01 6.50432316419923e-01
7.19960941850175e-01 6.50398620529442e-01
7.19954590802639e-01 6.50395766511245e-01
7.19833104422101e-01 6.50324441338936e-01
7.19968925398822e-01 6.50373279570596e-01
7.19880909336379e-01 6.50360189010812e-01
7.19889667789752e-01 6.50366623436164e-01
7.19995840135902e-01 6.50421739535450e-01
7.19794007333960e-01 6.50300217677163e-01
7.20099921613056e-01 6.50460304274009e-01
7.19917124215405e-01 6.50390987124724e-01
7.19989884787683e-01 6.50406958930137e-01
7.19915069036604e-01 6.50340308124258e-01
7.20016806790248e-01 6.50428616406553e-01
7.20025750100224e-01 6.50402359439141e-01
7.20024223097721e-01 6.50454709036972e-01
7.19785471072043e-01 6.50266657923836e-01
7.19828521252236e-01 6.50319712517644e-01
7.19979245942165e-01 6.50375999396455e-01
7.19794674675422e-01 6.50317361234509e-01
7.19776334559346e-01 6.50297860559578e-01
7.20059756335215e-01 6.50451721798845e-01
7.19894603489156e-01 6.50340857534916e-01
7.20319704198090e-01 6.50643041176090e-01
7.19948303250204e-01 6.50418646304825e-01
7.19657707399522e-01 6.50264902726955e-01
7.19961022106736e-01 6.50440118051266e-01
7.20117380092811e-01 6.50527242912728e-01
7.19867356787540e-01 6.50360867751766e-01
7.20045937611613e-01 6.50488768608136e-01
7.19817537464126e-01 6.50291365844915e-01
7.20023764583465e-01 6.50473225634759e-01
7.20002583992568e-01 6.50415103821591e-01
7.19865690637560e-01 6.50327423715021e-01
7.19797109665692e-01 6.50246728416870e-01
7.19896208534318e-01 6.50420676693239e-01
7.19789345636715e-01 6.50313400615730e-01
7.20012191662328e-01 6.50467991161180e-01
7.19951528880554e-01 6.50412278975641e-01
7.19923853564177e-01 6.50305480350581e-01
7.19905735637210e-01 6.50356479273360e-01
7.19970374272076e-01 6.50431991635569e-01
7.19863904595088e-01 6.50356973256748e-01
7.19962991548902e-01 6.50445512972206e-01
7.19917529308230e-01 6.50354869937716e-01
7.19899985828622e-01 6.50360901786055e-01
7.19957368242787e-01 6.50407858407763e-01
7.19859558270170e-01 6.50346569460942e-01
7.19847515725975e-01 6.50326270438843e-01
7.19944596703613e-01 6.50410990534717e-01
7.19963478845716e-01 6.50368210406419e-01
7.19940109928257e-01 6.50410332214336e-01
7.20134003750601e-01 6.50513620445635e-01
7.19934061135563e-01 6.50382115844312e-01
7.19884554103080e-01 6.50309176474317e-01
7.20158194691159e-01 6.50486992018273e-01
7.20096466269655e-01 6.50511162197593e-01
7.20048212479279e-01 6.50470621525481e-01
7.19873764599979e-01 6.50329355890202e-01
7.19902300963424e-01 6.50366529112564e-01
7.19855590878046e-01 6.50301096734215e-01
7.19886582719830e-01 6.50350363797912e-01
7.20035417298679e-01 6.50399299270396e-01
7.20075670209619e-01 6.50515775302304e-01
7.19831546116616e-01 6.50330743516767e-01
7.19989655359286e-01 6.50458319588783e-01
7.19925950681918e-01 6.50305855700163e-01
7.20054969399320e-01 6.50463618241306e-01
7.19925334983178e-01 6.50396602782335e-01
7.19934601053382e-01 6.50384403920911e-01
7.19857010075789e-01 6.50353970460090e-01
7.19862818555568e-01 6.50334025394591e-01
7.19743818293279e-01 6.50250694870098e-01
7.19773425341423e-01 6.50276160297199e-01
7.19889498301881e-01 6.50355509782340e-01
7.20093021637935e-01 6.50437726899394e-01
7.19843339153528e-01 6.50325551829151e-01
7.20021868965530e-01 6.50474186374104e-01
7.19882254100173e-01 6.50291147053060e-01
7.19895447766124e-01 6.50389223176169e-01
7.19875308121593e-01 6.50327761140682e-01
7.19998616443725e-01 6.50396920759831e-01
7.19922001900206e-01 6.50385705975550e-01
7.20128362074592e-01 6.50519715500510e-01
7.19916400776554e-01 6.50368687858867e-01
7.19953900734966e-01 6.50375656136345e-01
7.20086981317313e-01 6.50467367847496e-01
7.19920590310444e-01 6.50355322107549e-01
7.19837252317150e-01 6.50304803554443e-01
7.20140100437947e-01 6.50489960780643e-01
7.20030850677901e-01 6.50447165093813e-01
7.20027994606570e-01 6.50419128619314e-01
7.19911691085486e-01 6.50391536535383e-01
7.20065017720184e-01 6.50457403580217e-01
7.19913595429548e-01 6.50336416546464e-01
7.19933614651847e-01 6.50437388501325e-01
7.19884702435690e-01 6.50308909062050e-01
7.20024161991828e-01 6.50421703556344e-01
7.19927639704773e-01 6.50390925863005e-01
7.20036092756473e-01 6.50487018273296e-01
7.19921446840352e-01 6.50407762139346e-01
7.19882461287990e-01 6.50342407553657e-01
7.19948333919422e-01 6.50412837137973e-01
7.19896379233576e-01 6.50331808303794e-01
7.19834748137606e-01 6.50266417739000e-01
7.19955303478615e-01 6.50388833240463e-01
7.19792845757093e-01 6.50291805373441e-01
7.19817404464299e-01 6.50313942247122e-01
7.19971506481790e-01 6.50399307049663e-01
7.20022550507902e-01 6.50439062015913e-01
7.20017739267362e-01 6.50429246527095e-01
7.20226434837950e-01 6.50590972604242e-01
7.19825715774416e-01 6.50297866394028e-01
7.19910810061477e-01 6.50371327947250e-01
7.19903314068163e-01 6.50375283703988e-01
7.19906255858090e-01 6.50337556208926e-01
7.19977218532350e-01 6.50371197644545e-01
7.19963031183050e-01 6.50411588565788e-01
7.20193359717071e-01 6.50570093054421e-01
7.19902361534404e-01 6.50358064298798e-01
7.19944503963009e-01 6.50387749977679e-01
7.20097012301449e-01 6.50472903767630e-01
7.20030089250897e-01 6.50465583478367e-01
7.20186545591449e-01 6.50535333349321e-01
7.19912050818126e-01 6.50364177829430e-01
7.19792382315118e-01 6.50261908681971e-01
7.19765126491980e-01 6.50294532978567e-01
7.19909326777709e-01 6.50335765032940e-01
7.19932667286085e-01 6.50365536283747e-01
7.19748217540973e-01 6.50229638341977e-01
7.20053024133863e-01 6.50445775522431e-01
7.19853998661806e-01 6.50378891338574e-01
7.20035060026967e-01 6.50490145538209e-01
7.19879733091568e-01 6.50382446463115e-01
7.19916485840197e-01 6.50350284060435e-01
7.19928208537591e-01 6.50403024566380e-01
7.20025762368810e-01 6.50417602910778e-01
7.19996608274056e-01 6.50417097258492e-01
7.20056686619889e-01 6.50475601228100e-01
7.19972908453360e-01 6.50397292219780e-01
7.19937467727589e-01 6.50391017269380e-01
7.19978222985801e-01 6.50401403561837e-01
7.19733516495731e-01 6.50210413830987e-01
7.19966096154798e-01 6.50363555488153e-01
7.19913216248914e-01 6.50356665975743e-01
7.20042408449855e-01 6.50428009623809e-01
7.20012771624692e-01 6.50425421073062e-01
7.20138474873579e-01 6.50513188696374e-01
7.19914083451568e-01 6.50384903738748e-01
7.19913766189378e-01 6.50368274585363e-01
7.19950344949751e-01 6.50377417167675e-01
7.19951003074157e-01 6.50367936187294e-01
7.19891594358029e-01 6.50374359916156e-01
7.19910116067053e-01 6.50323799549494e-01
7.19893957587493e-01 6.50358056519532e-01
7.19861766152466e-01 6.50375485964902e-01
7.20144966434598e-01 6.50486607917017e-01
7.20103866197872e-01 6.50464850282551e-01
7.19818217619255e-01 6.50273182783155e-01
7.20058823000286e-01 6.50432993216061e-01
7.20016568328493e-01 6.50488578988528e-01
7.20056808859482e-01 6.50438089607669e-01
7.19934071507221e-01 6.50399115485238e-01
7.19994538408360e-01 6.50388071844808e-01
7.20045187079195e-01 6.50477361287022e-01
7.19951683114561e-01 6.50360380575236e-01
7.20005328932351e-01 6.50466676465234e-01
7.19843823283066e-01 6.50361681657467e-01
7.20074881082398e-01 6.50486254932824e-01
7.19963856741788e-01 6.50452875075023e-01
7.19951312615847e-01 6.50371267657939e-01
7.19883079717652e-01 6.50326222790839e-01
7.19765062546379e-01 6.50236436448012e-01
7.20094991812285e-01 6.50462932693494e-01
7.19986118770579e-01 6.50476098128713e-01
7.20075990624641e-01 6.50444392757908e-01
7.19978786901691e-01 6.50390095426364e-01
7.19867014825071e-01 6.50339863733690e-01
7.19992156157835e-01 6.50375567647195e-01
7.19746717822819e-01 6.50210951572747e-01
7.19848762200842e-01 6.50338701705838e-01
7.19945099923564e-01 6.50366709980498e-01
7.19972054474640e-01 6.50392284317322e-01
7.19949552632904e-01 6.50390459107048e-01
7.19997918099884e-01 6.50436991758761e-01
7.19908758307014e-01 6.50338825201685e-01
7.19884426836670e-01 6.50373470162612e-01
7.19941071748175e-01 6.50430539830060e-01
7.20013320863162e-01 6.50440274608994e-01
7.19864916337162e-01 6.50372005715796e-01
7.19843133080071e-01 6.50317559605791e-01
7.19846377484191e-01 6.50324821550559e-01
7.20076482617059e-01 6.50502559301856e-01
7.19907203197956e-01 6.50399573489521e-01
7.19946764709769e-01 6.50433848935316e-01
7.20040513008559e-01 6.50479469468096e-01
7.19969520126078e-01 6.50397084124416e-01
7.20113606943827e-01 6.50504167665092e-01
7.20004694387045e-01 6.50393654440539e-01
7.20007633769889e-01 6.50433563047292e-01
7.19868412327136e-01 6.50316774872338e-01
7.19970323307625e-01 6.50416383510840e-01
7.19964765970348e-01 6.50390207253313e-01
7.19900954239808e-01 6.50334127497457e-01
7.20053551385158e-01 6.50414285053849e-01
7.20002203643232e-01 6.50422124609114e-01
7.19871237934787e-01 6.50323578812823e-01
7.20022288378712e-01 6.50430826690492e-01
7.19828347728951e-01 6.50287861285603e-01
7.20105084602212e-01 6.50510272444050e-01
7.19991644669120e-01 6.50416482696481e-01
7.20044655959356e-01 6.50422182953609e-01
7.19954299098207e-01 6.50423185506509e-01
7.19806260918045e-01 6.50282314668977e-01
7.19867248077850e-01 6.50286471714222e-01
7.19985479834440e-01 6.50426880657837e-01
7.19916599112729e-01 6.50459728608329e-01
7.19865691107901e-01 6.50346868962682e-01
7.19890501199379e-01 6.50368350433206e-01
7.19969386978475e-01 6.50398418268527e-01
7.19972438203573e-01 6.50395196680014e-01
7.20075991385475e-01 6.50472244474841e-01
7.19962889327640e-01 6.50385750706329e-01
7.19839264078329e-01 6.50322094917842e-01
7.19940750219913e-01 6.50404537633608e-01
7.19888070910293e-01 6.50357268868854e-01
7.19967060801205e-01 6.50390766388053e-01
7.19806090843872e-01 6.50332591092431e-01
7.19921395633669e-01 6.50411053741253e-01
7.19855193820819e-01 6.50268156404941e-01
7.19823115295889e-01 6.50321348108311e-01
7.19898764186059e-01 6.50352310559217e-01
7.19842761607385e-01 6.50316568721790e-01
7.19971438766006e-01 6.50409391895564e-01
7.19773782286900e-01 6.50290937012879e-01
7.20237658248018e-01 6.50610150439635e-01
7.19891385936255e-01 6.50357694783665e-01
7.19852252748533e-01 6.50313808054785e-01
7.19950818502759e-01 6.50407138825662e-01
7.20014041071531e-01 6.50414283109032e-01
7.19946464164200e-01 6.50387432972592e-01
7.19840225119910e-01 6.50256442775230e-01
7.19775206273769e-01 6.50263567610436e-01
7.20054357492462e-01 6.50520105436216e-01
7.19911867170253e-01 6.50335988686837e-01
7.20040615917852e-01 6.50443643031152e-01
7.19886559292947e-01 6.50344440859296e-01
7.19805039557814e-01 6.50298120192580e-01
7.19982859508657e-01 6.50430919069275e-01
7.19856704213675e-01 6.50346787280389e-01
7.19948467587625e-01 6.50408903746625e-01
7.20054526646674e-01 6.50422786819129e-01
7.19965545270416e-01 6.50432614949253e-01
7.19990903362904e-01 6.50431083406269e-01
7.19916611603848e-01 6.50372800173332e-01
7.19973873243801e-01 6.50432165696645e-01
7.20077114018740e-01 6.50476080625364e-01
7.19886030147942e-01 6.50311527757452e-01
7.19815797146611e-01 6.50314913682958e-01
7.19830583207228e-01 6.50315127612772e-01
7.19999168083189e-01 6.50418183438500e-01
7.19968106666375e-01 6.50404273138566e-01
7.20026930100187e-01 6.50444497777999e-01
7.19880207717636e-01 6.50375550143847e-01
7.20089220108633e-01 6.50478494142627e-01
7.20203676999711e-01 6.50608263967641e-01
7.19948742387668e-01 6.50357340827064e-01
7.20049744989732e-01 6.50435941557857e-01
7.19805201587143e-01 6.50280210377537e-01
7.19920265111851e-01 6.50369862528026e-01
7.19933773373875e-01 6.50399847708646e-01
7.19884641313573e-01 6.50345191558460e-01
7.19950191446193e-01 6.50359496656142e-01
7.20138365425287e-01 6.50497902438774e-01
7.19914977713299e-01 6.50392672308212e-01
7.20023299569224e-01 6.50431244826037e-01
7.19812238142907e-01 6.50329980176295e-01
7.19940728303818e-01 6.50365304850585e-01
7.19869481732588e-01 6.50331778159139e-01
7.20020851031253e-01 6.50443855016149e-01
7.19773937493760e-01 6.50305033042788e-01
7.20043083504759e-01 6.50473723507780e-01
7.19835002492944e-01 6.50306768791504e-01
7.19889895008239e-01 6.50333932043400e-01
7.19699350314116e-01 6.50253787128315e-01
7.19823740366048e-01 6.50354260237746e-01
7.20025808201648e-01 6.50437462404351e-01
7.20070430378862e-01 6.50475285195421e-01
7.19952114356042e-01 6.50405365153024e-01
7.19902908612680e-01 6.50343202011193e-01
7.19924362953930e-01 6.50365825088996e-01
7.19972191575538e-01 6.50465151729107e-01
7.19898135518755e-01 6.50328309578932e-01
7.20165297056641e-01 6.50502350234083e-01
7.20079907705490e-01 6.50470764469493e-01
7.20054109077299e-01 6.50477620920023e-01
7.19843718546520e-01 6.50321870291538e-01
7.20046946196055e-01 6.50445453655303e-01
7.19981012718003e-01 6.50445492551632e-01
7.20109228001295e-01 6.50513483336072e-01
7.19943735181182e-01 6.50320294990182e-01
7.19921805013296e-01 6.50349458485836e-01
7.20049198234367e-01 6.50400732600149e-01
7.19963260912402e-01 6.50388516235376e-01
7.19890249990982e-01 6.50398647756873e-01
7.19871208784924e-01 6.50375918686571e-01
7.19803681472339e-01 6.50332828360043e-01
7.19835025003581e-01 6.50359327457107e-01
7.19865030461046e-01 6.50380965485359e-01
7.19868926223311e-01 6.50400852206362e-01
7.19946522452983e-01 6.50380635838964e-01
7.20135256473112e-01 6.50510593338770e-01
7.19983995149314e-01 6.50438804327728e-01
7.19812361866263e-01 6.50330139651247e-01
7.19994240474800e-01 6.50424232790188e-01
7.19947603874547e-01 6.50404417054986e-01
7.19899007162476e-01 6.50390796532708e-01
7.19980223117232e-01 6.50435987261045e-01
7.19935700773655e-01 6.50346716294587e-01
7.20007916645381e-01 6.50441820738102e-01
7.19883248415915e-01 6.50344234708748e-01
7.19974755966170e-01 6.50398380344606e-01
7.20022749826458e-01 6.50440408801331e-01
7.19899135925548e-01 6.50350437700938e-01
7.20080229262749e-01 6.50456533274838e-01
7.20067118046147e-01 6.50499206438230e-01
7.19978258900256e-01 6.50381433213724e-01
7.19969475881807e-01 6.50410727012083e-01
7.20035064205906e-01 6.50385407446219e-01
7.19933955986857e-01 6.50343706691071e-01
7.19932543959787e-01 6.50379146109534e-01
7.19956263757585e-01 6.50339196661634e-01
7.20129305851600e-01 6.50552305762817e-01
7.20063333611156e-01 6.50445808584312e-01
7.19952320950332e-01 6.50378575305894e-01
7.19858553964487e-01 6.50364305214910e-01
7.19968015563818e-01 6.50425032109765e-01
7.19882570182071e-01 6.50355481582501e-01
7.19903198497406e-01 6.50411409642671e-01
7.20190188125635e-01 6.50544401056199e-01
7.20015227646326e-01 6.50457511517532e-01
7.20031372960675e-01 6.50447212741816e-01
7.19979379657295e-01 6.50432272661552e-01
7.20039573005904e-01 6.50434709516612e-01
7.19899786804196e-01 6.50370933149503e-01
7.20153668761249e-01 6.50549694846681e-01
7.19830497461982e-01 6.50323500047755e-01
7.19946703205156e-01 6.50414850023039e-01
7.19975706486622e-01 6.50429059824712e-01
7.20165637623831e-01 6.50513495004971e-01
7.19981613363530e-01 6.50385326736334e-01
7.19947514666063e-01 6.50387906535407e-01
7.19815202996935e-01 6.50272767564835e-01
7.20122206590877e-01 6.50522943895881e-01
7.19961146254706e-01 6.50436105894850e-01
7.19921000441181e-01 6.50402652134023e-01
7.19991729533172e-01 6.50437265005478e-01
7.20057548377751e-01 6.50450388627142e-01
7.20060035507441e-01 6.50452560987160e-01
7.20153834022081e-01 6.50488651919146e-01
7.20041103042925e-01 6.50499507884785e-01
7.19985151627093e-01 6.50403598287244e-01
7.20035341729597e-01 6.50402463486823e-01
7.19862407732064e-01 6.50380030028628e-01
7.20005364406678e-01 6.50370218429443e-01
7.20026794051506e-01 6.50385954912060e-01
7.19947822345751e-01 6.50418304017123e-01
7.20049692809085e-01 6.50400655779897e-01
7.19880250222568e-01 6.50367838946469e-01
7.19925057731357e-01 6.50384061633209e-01
7.19968863933543e-01 6.50376719950964e-01
7.19978534198951e-01 6.50378931207312e-01
7.20094325951938e-01 6.50495862326278e-01
7.19963339569808e-01 6.50419420341787e-01
7.19852091003972e-01 6.50322496522447e-01
7.19854935595543e-01 6.50360932903119e-01
7.19870585153914e-01 6.50329643723043e-01
7.19907795656589e-01 6.50368159841190e-01
7.19856389966526e-01 6.50358550502920e-01
7.20004015844735e-01 6.50429551863284e-01
7.19879809271513e-01 6.50360627566930e-01
7.19894419083063e-01 6.50379212233295e-01
7.20078452728827e-01 6.50483088771581e-01
7.19837711725143e-01 6.50318369621859e-01
7.19995754126182e-01 6.50388749613354e-01
7.19933960167619e-01 6.50392605212043e-01
7.19843934003661e-01 6.50349438065263e-01
7.19901386480063e-01 6.50374843203053e-01
7.19985326022211e-01 6.50385695279059e-01
7.19912932538736e-01 6.50368638266046e-01
7.19939315380245e-01 6.50397155110218e-01
7.19869218664477e-01 6.50294183884007e-01
7.19923258277607e-01 6.50378882586900e-01
7.19915407163110e-01 6.50397578107804e-01
7.19920001910942e-01 6.50338645306160e-01
7.20112788078486e-01 6.50504230871628e-01
7.19850461377842e-01 6.50352818156320e-01
7.19815286599491e-01 6.50292687347719e-01
7.20061358925166e-01 6.50512380625123e-01
7.19810379845630e-01 6.50276346027174e-01
7.19995660858790e-01 6.50414846133406e-01
7.20087824607634e-01 6.50512108350815e-01
7.20123133557729e-01 6.50496731659248e-01
7.19990708293567e-01 6.50418050218571e-01
7.19843626454780e-01 6.50335314807923e-01
7.20085780660965e-01 6.50457425945606e-01
7.20081477881176e-01 6.50472137509934e-01
7.19935506672431e-01 6.50397423494893e-01
7.19945332770674e-01 6.50353205174801e-01
7.19890229842652e-01 6.50367007537420e-01
7.20071953498670e-01 6.50473609736016e-01
7.20080040729122e-01 6.50443366867210e-01
7.20130982398287e-01 6.50501020952014e-01
7.19879503231524e-01 6.50373153157524e-01
7.19983909536313e-01 6.50441158528088e-01
7.19701005847138e-01 6.50232401926207e-01
7.19954397297851e-01 6.50399840901789e-01
7.20050712228556e-01 6.50473065187399e-01
7.19888837196365e-01 6.50373233867409e-01
7.19938217520205e-01 6.50424944593023e-01
7.19925988625067e-01 6.50395875420968e-01
7.20149364497805e-01 6.50537343317162e-01
7.19948817234798e-01 6.50386430419692e-01
7.20098947651260e-01 6.50502521377934e-01
7.19887625808334e-01 6.50319090176367e-01
7.19884183758071e-01 6.50406849048005e-01
7.19832484697795e-01 6.50270586453143e-01
7.19901112078633e-01 6.50401791552726e-01
7.19940822329287e-01 6.50368854140676e-01
7.19784109361883e-01 6.50274819346230e-01
7.19886872811879e-01 6.50320963034646e-01
7.19928851649015e-01 6.50397931091997e-01
7.19976874220870e-01 6.50438069187096e-01
7.19811000496207e-01 6.50287714451958e-01
7.19707856381378e-01 6.50208416504454e-01
7.20035588798844e-01 6.50461677314450e-01
7.20035332720800e-01 6.50453800807671e-01
7.19976445664379e-01 6.50396114633397e-01
7.20080384584120e-01 6.50438785851972e-01
7.19991418216666e-01 6.50414914201983e-01
7.19840732526224e-01 6.50321479383424e-01
7.20036023165503e-01 6.50399283711865e-01
7.19904540440774e-01 6.50331417395680e-01
7.20122614907916e-01 6.50491149063518e-01
7.19893758158951e-01 6.50369591226126e-01
7.20131241566884e-01 6.50461432267572e-01
7.19946015357528e-01 6.50390827649772e-01
7.19877047748011e-01 6.50343072680896e-01
7.19885872500060e-01 6.50365131761917e-01
7.19893383228983e-01 6.50329162380962e-01
7.20030223399050e-01 6.50416113181348e-01
7.19904449192199e-01 6.50340465654393e-01
7.19918536047302e-01 6.50365163851389e-01
7.19836096099018e-01 6.50315111081832e-01
7.19820172914176e-01 6.50343955627582e-01
7.20047729523056e-01 6.50492765206020e-01
7.19949481204271e-01 6.50378009364296e-01
7.19938117709637e-01 6.50370616144415e-01
7.19862866579267e-01 6.50288892038342e-01
7.19946918108112e-01 6.50360107328519e-01
7.19931978686629e-01 6.50409235337836e-01
7.20212627517773e-01 6.50501815409549e-01
7.19918944624531e-01 6.50334811100453e-01
7.19976879430620e-01 6.50425656395857e-01
7.20105037883673e-01 6.50485130828894e-01
7.20047359297464e-01 6.50384560478638e-01
7.20115253260551e-01 6.50503714522850e-01
7.19960232819498e-01 6.50413340845444e-01
7.20089167417626e-01 6.50471172880956e-01
7.20020621734683e-01 6.50420066020861e-01
7.20061269126007e-01 6.50453333079306e-01
7.20024571971491e-01 6.50423244823412e-01
7.20039218336760e-01 6.50496826955256e-01
7.19853006260176e-01 6.50350231550390e-01
7.19948418072349e-01 6.50384082053782e-01
7.20010483853444e-01 6.50446675972466e-01
7.20003135820822e-01 6.50398873355585e-01
7.19978643561390e-01 6.50407402348296e-01
7.19867059756669e-01 6.50353880026123e-01
7.19910850072297e-01 6.50337749718167e-01
7.19692877620453e-01 6.50222390010924e-01
7.20025076486096e-01 6.50422304504640e-01
7.19885784101674e-01 6.50365754103194e-01
7.19780388167190e-01 6.50284915861031e-01
7.20000578588024e-01 6.50380798231141e-01
7.19961105591624e-01 6.50371145134500e-01
7.19988120315503e-01 6.50428601820429e-01
7.19900940911283e-01 6.50336282354126e-01
7.19925860443452e-01 6.50361982131614e-01
7.19840507231787e-01 6.50318741081808e-01
7.19947842465126e-01 6.50356680561866e-01
7.20073875955824e-01 6.50461851375526e-01
7.20125807982120e-01 6.50576594575942e-01
7.19990979767338e-01 6.50391238978460e-01
7.19976360942804e-01 6.50421378771991e-01
7.20049764404783e-01 6.50421789128270e-01
7.19953732011777e-01 6.50416581882122e-01
7.19944061100910e-01 6.50412840055198e-01
7.19891659570433e-01 6.50381815370164e-01
7.19872566257901e-01 6.50307542828467e-01
7.20147592301497e-01 6.50516017431957e-01
7.20051583354013e-01 6.50467225875892e-01
7.20023806198401e-01 6.50447011453310e-01
7.19979766454293e-01 6.50413039398888e-01
7.19791490779694e-01 6.50283657564763e-01
7.19967466755029e-01 6.50413385576223e-01
7.20176246033866e-01 6.50568929081752e-01
7.19905460449711e-01 6.50355990152013e-01
7.20001047826238e-01 6.50438206296658e-01
7.19949909002249e-01 6.50374585514868e-01
7.19758035249094e-01 6.50250386616685e-01
7.20140117732007e-01 6.50538022058116e-01
7.20036981908868e-01 6.50452502642665e-01
7.19913773681752e-01 6.50396626120133e-01
7.19881153201057e-01 6.50327548183276e-01
7.20032828391802e-01 6.50475347429548e-01
7.19933745861213e-01 6.50384623685174e-01
7.20138668834049e-01 6.50532764246740e-01
7.19697838782295e-01 6.50222649643925e-01
7.19963222331039e-01 6.50383007542672e-01
7.19797797045176e-01 6.50276569681070e-01
7.19850686707224e-01 6.50327467473392e-01
7.19993158695931e-01 6.50478252985382e-01
7.20034680091125e-01 6.50462863652508e-01
7.19915182948444e-01 6.50391223419928e-01
7.20025137285851e-01 6.50435734434901e-01
7.19778826644889e-01 6.50250048218616e-01
7.19902491677314e-01 6.50364311049359e-01
7.19973812616844e-01 6.50418347775494e-01
7.19961377412167e-01 6.50460245929515e-01
7.19876689717572e-01 6.50367324542508e-01
7.19868806711820e-01 6.50370615172007e-01
7.20137347139342e-01 6.50498993480824e-01
7.19927332571474e-01 6.50357156069498e-01
7.20068479538875e-01 6.50493797903575e-01
7.20116542681283e-01 6.50472282398762e-01
7.19844775516854e-01 6.50365986508764e-01
7.19780335619229e-01 6.50269883401982e-01
7.20088022087894e-01 6.50498392532529e-01
7.19943085687654e-01 6.50374999760780e-01
7.20074999695537e-01 6.50439364434877e-01
7.19852475097240e-01 6.50312433069527e-01
7.19960900830127e-01 6.50389886358592e-01
7.19774351119628e-01 6.50239028888392e-01
7.20040380680664e-01 6.50432954319731e-01
7.19872727184613e-01 6.50393542613590e-01
7.19981968273548e-01 6.50417308271080e-01
7.19961971483083e-01 6.50393506634485e-01
7.19953321780867e-01 6.50365066610565e-01
7.20060446829814e-01 6.50476833269345e-01
7.19875324948744e-01 6.50311433433852e-01
7.19933990398570e-01 6.50357147317824e-01
7.19938622501498e-01 6.50413393355489e-01
7.20079721493503e-01 6.50488977675908e-01
7.19936692581392e-01 6.50398998796249e-01
7.19880331718178e-01 6.50302021494456e-01
7.19908153135227e-01 6.50388175892490e-01
7.19881443922806e-01 6.50304600321120e-01
7.19955703876771e-01 6.50392817197040e-01
7.19978914542445e-01 6.50370374014762e-01
7.19876463068976e-01 6.50306599592470e-01
7.19862948978624e-01 6.50312705343836e-01
7.19882656108703e-01 6.50373162881607e-01
7.20051600043079e-01 6.50455379998660e-01
7.19929056349700e-01 6.50317345675977e-01
7.19862162200573e-01 6.50376721895781e-01
7.19885251199943e-01 6.50360227907141e-01
7.19996017363128e-01 6.50417859626555e-01
7.20040410369386e-01 6.50483579837744e-01
7.19848117666901e-01 6.50383700869750e-01
7.19756072610658e-01 6.50225185684626e-01
7.19929410862982e-01 6.50367381914595e-01
7.19815281439557e-01 6.50294022464239e-01
7.19748156916764e-01 6.50240725740778e-01
7.19793949417238e-01 6.50262316121025e-01
7.19935268073497e-01 6.50386535439782e-01
7.20091638263683e-01 6.50504186140849e-01
7.20011037378600e-01 6.50452142851615e-01
7.20028829042517e-01 6.50425345225219e-01
7.19869945298428e-01 6.50377130307244e-01
7.19977047258160e-01 6.50466005503545e-01
7.19865581408567e-01 6.50329524116829e-01
7.20044593040369e-01 6.50480498276018e-01
7.19766409303283e-01 6.50241825534502e-01
7.19989694126141e-01 6.50401788635502e-01
7.19982763380073e-01 6.50419219053280e-01
7.19585440968562e-01 6.50151969178282e-01
7.19894183625581e-01 6.50362462501287e-01
7.19950964920600e-01 6.50372194362995e-01
7.19726061638621e-01 6.50216883263037e-01
7.20123442999245e-01 6.50495877884810e-01
7.19841306241826e-01 6.50299133441970e-01
7.19865058876281e-01 6.50369132249434e-01
7.19846259041112e-01 6.50319719324501e-01
7.19965006688497e-01 6.50382748882079e-01
7.19997227492436e-01 6.50415947871947e-01
7.20083166351055e-01 6.50484787568784e-01
7.19885664056142e-01 6.50325511960413e-01
7.19795319750791e-01 6.50272219126585e-01
7.19837372060295e-01 6.50312350414826e-01
7.20002664944073e-01 6.50441929647825e-01
7.20068145532961e-01 6.50487230258293e-01
7.19921211803964e-01 6.50367777684750e-01
7.19877837580207e-01 6.50362070620764e-01
7.19992382333992e-01 6.50428890625678e-01
7.19930660604819e-01 6.50388330505401e-01
7.19829905247689e-01 6.50297271280183e-01
7.20034518877849e-01 6.50483351321807e-01
7.19953553468618e-01 6.50412331485686e-01
7.19956969963835e-01 6.50412227438004e-01
7.20036031514804e-01 6.50467667349235e-01
7.19982337828461e-01 6.50470997847472e-01
7.19865312307364e-01 6.50349220245816e-01
7.19932208726973e-01 6.50391901188474e-01
7.19878670437489e-01 6.50381724936198e-01
7.19861570374094e-01 6.50327571521074e-01
7.19931752110641e-01 6.50397335978151e-01
7.19886122483097e-01 6.50369172118172e-01
7.19698858465493e-01 6.50262165397748e-01
7.19818974691028e-01 6.50260729150771e-01
7.19958676002542e-01 6.50379469921479e-01
7.19857270103092e-01 6.50310546597533e-01
7.19999115820423e-01 6.50436361638219e-01
7.19976298037383e-01 6.50449507625273e-01
7.20055373582942e-01 6.50512262963725e-01
7.19947670721041e-01 6.50421076353027e-01
7.19966535932291e-01 6.50398075008417e-01
7.20036058684517e-01 6.50471265259739e-01
7.19764371606428e-01 6.50277047133518e-01
7.19914593423008e-01 6.50338813532786e-01
7.19838123235870e-01 6.50289416166385e-01
7.20047622946660e-01 6.50476275107013e-01
7.19909833277174e-01 6.50361239211716e-01
7.19870745831494e-01 6.50300227401245e-01
7.20000862057515e-01 6.50376041210010e-01
7.19755125337746e-01 6.50311771831921e-01
7.19787681682308e-01 6.50297316010962e-01
7.19844938447877e-01 6.50316253661519e-01
7.19910313565475e-01 6.50378340955508e-01
7.19985235724782e-01 6.50453515892056e-01
7.20088134450732e-01 6.50506061916352e-01
7.20016849748231e-01 6.50403558418506e-01
7.19877153232644e-01 6.50301582938338e-01
7.20007568807310e-01 6.50444975230447e-01
7.19983983831348e-01 6.50402593789528e-01
7.19963268875358e-01 6.50377430781391e-01
7.19966145229040e-01 6.50387221960003e-01
7.20182230549788e-01 6.50567803033005e-01
7.20053278912614e-01 6.50445365166152e-01
7.19954628852938e-01 6.50383992592223e-01
7.19890725022713e-01 6.50378563636996e-01
7.19926836599701e-01 6.50391240923276e-01
7.19977118894216e-01 6.50418154266253e-01
7.19969135859903e-01 6.50396927566689e-01
7.19895222508052e-01 6.50389502257335e-01
7.19896102656069e-01 6.50376753985253e-01
7.19993418238004e-01 6.50451771391666e-01
7.20055426180522e-01 6.50441602918655e-01
7.19829091306317e-01 6.50358867508008e-01
7.19931622064375e-01 6.50402910794616e-01
7.19934372441713e-01 6.50395192790381e-01
7.20011873931885e-01 6.50446572897192e-01
7.19964254216385e-01 6.50395602174252e-01
7.19985288186472e-01 6.50412601815178e-01
7.20013861573023e-01 6.50402046323687e-01
7.19997274562414e-01 6.50441849910349e-01
7.19914442047019e-01 6.50361171143139e-01
7.19974494062661e-01 6.50435408678139e-01
7.20113060545510e-01 6.50503438358909e-01
7.20030911066039e-01 6.50488337831283e-01
7.19887309640877e-01 6.50379862774410e-01
7.19966691739648e-01 6.50410941914305e-01
7.19903906719754e-01 6.50362388598260e-01
7.20117893590531e-01 6.50486346339199e-01
7.19922080910374e-01 6.50411169457834e-01
7.19920170457243e-01 6.50332802105020e-01
7.19961089676745e-01 6.50359440256464e-01
7.20083042559936e-01 6.50448664547325e-01
7.19912771690135e-01 6.50354575298018e-01
7.19833007839380e-01 6.50277406924569e-01
7.20016610704067e-01 6.50415601694612e-01
7.19983672890308e-01 6.50370698799116e-01
7.19826640766640e-01 6.50297304342063e-01
7.19912469905640e-01 6.50372683484342e-01
7.20081097716214e-01 6.50471235115083e-01
7.19948691693433e-01 6.50347324049740e-01
7.19853340693584e-01 6.50308042646304e-01
7.19809740605088e-01 6.50297182791032e-01
7.19905752529697e-01 6.50383033797694e-01
7.19911765238480e-01 6.50322657942216e-01
7.20059932859343e-01 6.50451804453546e-01
7.19959312129064e-01 6.50389344727200e-01
7.19937830918283e-01 6.50397254295859e-01
7.19971380557999e-01 6.50422324925213e-01
7.20159498903326e-01 6.50568718069163e-01
7.19769209362617e-01 6.50315887063611e-01
7.19961935577661e-01 6.50428951887397e-01
7.19990755673007e-01 6.50407976069160e-01
7.20067924163975e-01 6.50438012787418e-01
7.19979068109606e-01 6.50341546972361e-01
7.19893210322490e-01 6.50344199702051e-01
7.19963230826268e-01 6.50399095064665e-01
7.20022735462144e-01 6.50406866551353e-01
7.19933331156265e-01 6.50357695756073e-01
7.20062199410411e-01 6.50445417676198e-01
7.20118324876183e-01 6.50593331666642e-01
7.20018862448794e-01 6.50385843085112e-01
7.20035915524198e-01 6.50430120722107e-01
7.20033985373203e-01 6.50459273521270e-01
7.20025630959550e-01 6.50424331003420e-01
7.20008041668580e-01 6.50449908257470e-01
7.19912554825891e-01 6.50410265118167e-01
7.19856121063924e-01 6.50323686750138e-01
7.19912829131102e-01 6.50413927207615e-01
7.19950652405944e-01 6.50414514542195e-01
7.19960510520620e-01 6.50421654935932e-01
7.19939459729675e-01 6.50384853173519e-01
7.19966043573760e-01 6.50396751560796e-01
7.19973107685627e-01 6.50396091295599e-01
7.19807106760895e-01 6.50314887427936e-01
7.19937429901228e-01 6.50385124475420e-01
7.19878739919174e-01 6.50359093106720e-01
7.20114873630402e-01 6.50506975007693e-01
7.19966821392936e-01 6.50383602656517e-01
7.19899818674525e-01 6.50346574322984e-01
7.20020149604147e-01 6.50483935739162e-01
7.20019033645238e-01 6.50448426307306e-01
7.19769410585068e-01 6.50236198207993e-01
7.19934867938942e-01 6.50392448654316e-01
7.19901053707207e-01 6.50382313243185e-01
7.19990913259144e-01 6.50447958578940e-01
7.19610744851985e-01 6.50170482858845e-01
7.20093210425902e-01 6.50477498396585e-01
7.20019322394580e-01 6.50396294528922e-01
7.19889669049382e-01 6.50347346415129e-01
7.19986060554333e-01 6.50414315198505e-01
7.20069067249067e-01 6.50478767389343e-01
7.19987124851541e-01 6.50413016061090e-01
7.19851329279202e-01 6.50326565078541e-01
7.19903713087139e-01 6.50342911261128e-01
7.19868973810706e-01 6.50383517084592e-01
7.19982092812540e-01 6.50350914180978e-01
7.20046201648656e-01 6.50450763976725e-01
7.19913400415290e-01 6.50394299147204e-01
7.19941855348397e-01 6.50396066985393e-01
7.19910378200208e-01 6.50340131145957e-01
7.20102665356377e-01 6.50468673791768e-01
7.19911826509563e-01 6.50370906894480e-01
7.20038639951984e-01 6.50446578731641e-01
7.19891722426928e-01 6.50342830551243e-01
7.19983122131238e-01 6.50406221844687e-01
7.19799211886495e-01 6.50272118968536e-01
7.19861873242094e-01 6.50346126042783e-01
7.19967261612457e-01 6.50407951758954e-01
7.19885493678916e-01 6.50359543331738e-01
7.19956421757750e-01 6.50397916505873e-01
7.20000086789100e-01 6.50394190237481e-01
7.19894914343143e-01 6.50349347631296e-01
7.19853938742258e-01 6.50320932889990e-01
7.19985112752801e-01 6.50423301223090e-01
7.20063760552740e-01 6.50455392639967e-01
7.20019491452548e-01 6.50409684590445e-01
7.20004344162745e-01 6.50396803098433e-01
7.19892426015757e-01 6.50374180020630e-01
7.20008821171342e-01 6.50403061517894e-01
7.19984774515731e-01 6.50459369789686e-01
7.19975201098885e-01 6.50405857191596e-01
7.19836428829320e-01 6.50351361488770e-01
7.19834631591660e-01 6.50307474759890e-01
7.20000307980655e-01 6.50452149658473e-01
7.19948748632760e-01 6.50391591962652e-01
7.20051692644734e-01 6.50424937786165e-01
7.19906913940494e-01 6.50371436856973e-01
7.19815729986255e-01 6.50310401708705e-01
7.19995141644623e-01 6.50418993454568e-01
7.19988610849197e-01 6.50374068193682e-01
7.20116941902027e-01 6.50479386813395e-01
7.20101859890524e-01 6.50489784774751e-01
7.20003447885618e-01 6.50387838466829e-01
7.19980210315939e-01 6.50377838220445e-01
7.20011999935778e-01 6.50472840561094e-01
7.19917565765321e-01 6.50344647009844e-01
7.19988528556512e-01 6.50366225721192e-01
7.19854862796192e-01 6.50381359310698e-01
7.20021261311019e-01 6.50388820599156e-01
7.19997827308317e-01 6.50463488911009e-01
7.19977659303647e-01 6.50431377073559e-01
7.20035682580561e-01 6.50415712549152e-01
7.19892235670184e-01 6.50318119712940e-01
7.19996153634645e-01 6.50459453416796e-01
7.20009242539722e-01 6.50442799953204e-01
7.19832565549021e-01 6.50282619032758e-01
7.20034181650824e-01 6.50422392993790e-01
7.19984407657604e-01 6.50395691635810e-01
7.20097132068285e-01 6.50491720839565e-01
7.20060297004728e-01 6.50455778686040e-01
7.19851117840398e-01 6.50304158847777e-01
7.19985720163914e-01 6.50384179294606e-01
7.19899383384386e-01 6.50342862640715e-01
7.20014223424414e-01 6.50420706837894e-01
7.20040651081712e-01 6.50421186235159e-01
7.19861658051647e-01 6.50305086525242e-01
7.19872921559804e-01 6.50335307028657e-01
7.19978405072654e-01 6.50404848804247e-01
7.19964368679804e-01 6.50407732967099e-01
7.19959909569853e-01 6.50413612147344e-01
7.19921979162858e-01 6.50406006942465e-01
7.19949745231270e-01 6.50389254293233e-01
7.20075132218055e-01 6.50476622256756e-01
7.20001213670037e-01 6.50398024443188e-01
7.19948166599682e-01 6.50420932436607e-01
7.19902769403113e-01 6.50399269125741e-01
7.19876395386694e-01 6.50310887912827e-01
7.20064827426053e-01 6.50469287381370e-01
7.19827965149198e-01 6.50342919040393e-01
7.19848948725918e-01 6.50314183404367e-01
7.19887253890633e-01 6.50362246626657e-01
7.20042514330639e-01 6.50475621648673e-01
7.19884578578311e-01 6.50358635102437e-01
7.19942636552247e-01 6.50373530451923e-01
7.20010532753040e-01 6.50397192061731e-01
7.19711916271997e-01 6.50253238690065e-01
7.19806001481764e-01 6.50320001322892e-01
7.19937009303709e-01 6.50377387023020e-01
7.19972357922950e-01 6.50470801421006e-01
7.19962621078181e-01 6.50454191715786e-01
7.19870569953901e-01 6.50381055919326e-01
7.19975124574997e-01 6.50427375613633e-01
7.19734783444139e-01 6.50240286212252e-01
7.19979497486223e-01 6.50404783652894e-01
7.19775949061872e-01 6.50293197862047e-01
7.19976046351825e-01 6.50416750108748e-01
7.19933491388937e-01 6.50383034770103e-01
7.19886512922957e-01 6.50391343998550e-01
7.19935977669860e-01 6.50329184746351e-01
7.19777899654888e-01 6.50291330838218e-01
7.19990539104349e-01 6.50399352752850e-01
7.19979183395009e-01 6.50421798852353e-01
7.19863466002162e-01 6.50341368049244e-01
7.20074001661632e-01 6.50441945206357e-01
7.20091792336234e-01 6.50477323363100e-01
7.19991423229474e-01 6.50429285423425e-01
7.19725504766358e-01 6.50260411173275e-01
7.19794908760781e-01 6.50282481923195e-01
7.20033396845535e-01 6.50440619813920e-01
7.19906543363750e-01 6.50401093363607e-01
7.19931195102950e-01 6.50406244210077e-01
7.19870821073691e-01 6.50365737572253e-01
7.19864759119538e-01 6.50348359664520e-01
7.19930895459820e-01 6.50402261225909e-01
7.19879516150653e-01 6.50343907007170e-01
7.20218488978599e-01 6.50535264308336e-01
7.20018061785242e-01 6.50478295771345e-01
7.19950296166765e-01 6.50383014349530e-01
7.19875440372463e-01 6.50355020660993e-01
7.19802320788412e-01 6.50281472563438e-01
7.19870528147792e-01 6.50318184864292e-01
7.20082546251818e-01 6.50493516877592e-01
7.19833902663021e-01 6.50335763088124e-01
7.19827461263093e-01 6.50313722482859e-01
7.19846436475299e-01 6.50319904082068e-01
7.19919699701940e-01 6.50371533125389e-01
7.19845714377520e-01 6.50268013460929e-01
7.19817460043940e-01 6.50357210524360e-01


==> anc/Fig.3_b.txt <==
#f2 f1 G2 G17.19844514760150e-01 6.50307707165460e-01 7.19949922524062e-01 6.50374585514868e-01
7.19907716993770e-01 6.50378151335900e-01 7.20023497680312e-01 6.50431244826037e-01
7.19808916400177e-01 6.50308758338772e-01 7.20061145324531e-01 6.50482856852215e-01
7.20071706068821e-01 6.50467650818295e-01 7.20008405414688e-01 6.50445864497786e-01
7.19896727351011e-01 6.50333628652028e-01 7.20082565961563e-01 6.50493516877592e-01
7.19902889411425e-01 6.50351629873446e-01 7.20018200078125e-01 6.50462225266496e-01
7.19914450828126e-01 6.50340620267304e-01 7.19919714191719e-01 6.50371533125389e-01
7.19817798837657e-01 6.50289736088698e-01 7.19987458644844e-01 6.50407440272218e-01
7.19987716534006e-01 6.50401105032506e-01 7.19984816391250e-01 6.50416020316361e-01
7.19970585220717e-01 6.50394471263464e-01 7.19926651574531e-01 6.50391240923276e-01
7.20043496266955e-01 6.50441483312441e-01 7.20015628085938e-01 6.50449834354443e-01
7.19895774076019e-01 6.50334522295204e-01 7.19979363539688e-01 6.50418528157223e-01
7.19915499732701e-01 6.50350639961853e-01 7.20017954387031e-01 6.50462225266496e-01
7.20150587426566e-01 6.50493342816517e-01 7.20065488593750e-01 6.50457403580217e-01
7.19995036683791e-01 6.50445123036500e-01 7.20157205039063e-01 6.50486992018273e-01
7.19833298316362e-01 6.50269669472169e-01 7.19992274047500e-01 6.50375567647195e-01
7.19961762062643e-01 6.50391718375724e-01 7.20034102953750e-01 6.50422392993790e-01
7.19968248929980e-01 6.50420612514294e-01 7.20028757070312e-01 6.50425345225219e-01
7.19940491591979e-01 6.50423126189606e-01 7.20074436703750e-01 6.50451898290942e-01
7.19743926465301e-01 6.50285414706460e-01 7.19972645907500e-01 6.50432999050510e-01
7.19926312767373e-01 6.50348306182067e-01 7.20015418683906e-01 6.50449834354443e-01
7.19751934866101e-01 6.50224296903491e-01 7.19899542043281e-01 6.50342862640715e-01
7.19924518092573e-01 6.50381623805740e-01 7.19970496379219e-01 6.50394471263464e-01
7.20015434859069e-01 6.50449834354443e-01 7.20078474296875e-01 6.50483088771581e-01
7.19969379505266e-01 6.50400298906072e-01 7.20062106757812e-01 6.50445417676198e-01
7.19996447367478e-01 6.50430102246350e-01 7.19976740063125e-01 6.50423816599459e-01
7.19870960517108e-01 6.50312244422328e-01 7.19929402421875e-01 6.50367381914595e-01
7.20101104367771e-01 6.50492085492657e-01 7.20058602629219e-01 6.50432993216061e-01
7.19838009836765e-01 6.50363814148746e-01 7.19975895922500e-01 6.50429059824712e-01
7.20045443272283e-01 6.50506434348709e-01 7.20139040570938e-01 6.50532764246740e-01
7.19951884731271e-01 6.50429752179382e-01 7.20090577316719e-01 6.50504186140849e-01
7.19867690297442e-01 6.50332671802315e-01 7.19960454047500e-01 6.50421654935932e-01
7.19968268428119e-01 6.50421768707697e-01 7.20038211625625e-01 6.50441538253507e-01
7.19824131886800e-01 6.50318699268253e-01 7.20038725546875e-01 6.50441538253507e-01
7.19999171128434e-01 6.50416232787562e-01 7.20036609699531e-01 6.50452502642665e-01
7.19957118521140e-01 6.50441849910349e-01 7.20068622472969e-01 6.50493797903575e-01
7.19805537199262e-01 6.50308798207510e-01 7.20027187094375e-01 6.50415226345029e-01
7.20010023505534e-01 6.50415076594160e-01 7.19980326613594e-01 6.50406912740745e-01
7.19942699823197e-01 6.50395714973608e-01 7.19994013398438e-01 6.50424232790188e-01
7.19846011856144e-01 6.50282458585397e-01 7.19981287980781e-01 6.50445492551632e-01
7.19939380963171e-01 6.50344896918762e-01 7.20006909648437e-01 6.50406090569575e-01
7.19970117644115e-01 6.50435123762524e-01 7.19942373801094e-01 6.50384622712766e-01
7.19887122263613e-01 6.50366603015591e-01 7.20053860949531e-01 6.50477620920023e-01
7.19925311612504e-01 6.50380779755384e-01 7.20052799254844e-01 6.50445775522431e-01
7.19870035029405e-01 6.50331082887244e-01 7.19989424699531e-01 6.50402259767296e-01
7.19849691176699e-01 6.50312507944962e-01 7.19967774008437e-01 6.50414652624165e-01
7.19821089093567e-01 6.50325873696280e-01 7.19980861757813e-01 6.50445492551632e-01
7.19951383062241e-01 6.50377221713618e-01 7.20028679828750e-01 6.50425345225219e-01
7.19749820535058e-01 6.50235394998783e-01 7.19977291039688e-01 6.50423816599459e-01
7.19933157444181e-01 6.50390037081870e-01 7.20011415090156e-01 6.50452142851615e-01
7.19943745970165e-01 6.50380578466878e-01 7.20057590270469e-01 6.50450388627142e-01
7.19986417363839e-01 6.50368131641351e-01 7.20008510429687e-01 6.50403061517894e-01
7.20060359654139e-01 6.50455520025447e-01 7.20114382656250e-01 6.50506975007693e-01
7.20120202202734e-01 6.50499586649853e-01 7.20097006691719e-01 6.50482312303598e-01
7.20024513890318e-01 6.50471055219558e-01 7.20155644179687e-01 6.50519173382913e-01
7.19948845137024e-01 6.50414963794803e-01 7.19956715793281e-01 6.50415737183494e-01
7.20055400687310e-01 6.50499678056228e-01 7.20174855246406e-01 6.50568929081752e-01
7.19818096960096e-01 6.50280088826506e-01 7.20042931445313e-01 6.50473723507780e-01
7.19939424947235e-01 6.50383210775995e-01 7.19972414672500e-01 6.50432999050510e-01
7.19966841097592e-01 6.50399790336560e-01 7.20077239855781e-01 6.50476080625364e-01
7.19940861003000e-01 6.50372963537917e-01 7.20029619828750e-01 6.50465583478367e-01
7.20041330375594e-01 6.50429848447798e-01 7.20029520625000e-01 6.50465583478367e-01
7.19875977225204e-01 6.50345477446484e-01 7.20055014660469e-01 6.50463618241306e-01
7.19941803573288e-01 6.50390384231613e-01 7.20089897953750e-01 6.50474833511791e-01
7.19918434561505e-01 6.50403157786310e-01 7.20032945715156e-01 6.50475347429548e-01
7.20041153504002e-01 6.50410402227730e-01 7.19971259921875e-01 6.50410341290146e-01
7.19989247317449e-01 6.50412378161282e-01 7.20017628476563e-01 6.50429246527095e-01
7.20069146984164e-01 6.50464699559273e-01 7.20011006923125e-01 6.50452142851615e-01
7.19947079048719e-01 6.50421045235963e-01 7.20095470126250e-01 6.50462932693494e-01
7.20102929304795e-01 6.50499046963278e-01 7.20128405000000e-01 6.50519715500510e-01
7.20002169075789e-01 6.50451347421671e-01 7.20096943515625e-01 6.50482312303598e-01
7.19951194428201e-01 6.50418752297323e-01 7.20043514696562e-01 6.50441483312441e-01
7.19983992840579e-01 6.50366989061664e-01 7.19938800558906e-01 6.50413393355489e-01
7.20169930777907e-01 6.50546023033150e-01 7.20079522199531e-01 6.50488977675908e-01
7.19966916042921e-01 6.50402317625587e-01 7.20028278004844e-01 6.50419128619314e-01
7.19983372701990e-01 6.50406677904154e-01 7.20052512695313e-01 6.50445775522431e-01
7.20009065092103e-01 6.50403311426812e-01 7.20113712539062e-01 6.50504167665092e-01
7.19898988528117e-01 6.50366484381785e-01 7.20207353683906e-01 6.50608263967641e-01
7.19987832349618e-01 6.50413775511929e-01 7.20097183683906e-01 6.50482312303598e-01
7.20041770803844e-01 6.50441094349144e-01 7.20043996847969e-01 6.50441483312441e-01
7.19964498819399e-01 6.50442832042676e-01 7.20035587863594e-01 6.50430077287872e-01
7.20025691765040e-01 6.50428689337171e-01 7.20089513398438e-01 6.50474833511791e-01
7.20054681302727e-01 6.50469825123129e-01 7.19983215492812e-01 6.50406221844687e-01
7.19888620713231e-01 6.50346301076267e-01 7.20013657382813e-01 6.50402046323687e-01
7.19937139207587e-01 6.50389772586827e-01 7.19990636875000e-01 6.50399352752850e-01
7.19998442474216e-01 6.50399326497827e-01 7.20104711547500e-01 6.50512640582260e-01
7.19947360607850e-01 6.50378740615296e-01 7.20060169648437e-01 6.50452182720353e-01
7.19921808966822e-01 6.50391477218479e-01 7.20057423957344e-01 6.50450388627142e-01
7.20004318524174e-01 6.50453416706415e-01 7.20076968437500e-01 6.50476080625364e-01
7.19884335581493e-01 6.50360124831868e-01 7.20067011403281e-01 6.50499206438230e-01
7.19952100536776e-01 6.50428050464955e-01 7.20048928097969e-01 6.50400732600149e-01
7.19906036972068e-01 6.50364172967389e-01 7.19857676156875e-01 6.50310546597533e-01
7.20069526295729e-01 6.50417933529582e-01 7.20050240832344e-01 6.50419462155342e-01
7.20016382271482e-01 6.50416572158039e-01 7.19954773215156e-01 6.50389879551734e-01
7.19961657050787e-01 6.50419035268122e-01 7.20013800012031e-01 6.50402046323687e-01
7.19863927285154e-01 6.50351439281430e-01 7.19936573070938e-01 6.50398998796249e-01
7.19984706374593e-01 6.50372670843035e-01 7.20047662460938e-01 6.50484520156516e-01
7.19966710414231e-01 6.50435759717515e-01 7.20042254738594e-01 6.50451815636241e-01
7.20105031276422e-01 6.50542518473838e-01 7.20129566914062e-01 6.50552305762817e-01
7.19928306610403e-01 6.50344802595163e-01 7.19953077890625e-01 6.50365066610565e-01
7.19748779285728e-01 6.50286496996836e-01 7.20010962500000e-01 6.50452142851615e-01
7.20058254300691e-01 6.50456949465567e-01 7.20009335195313e-01 6.50442799953204e-01
7.19942920627072e-01 6.50407105763781e-01 7.20009699570312e-01 6.50415076594160e-01
7.19780750210661e-01 6.50317329145037e-01 7.19994276965156e-01 6.50424232790188e-01
7.19963795328210e-01 6.50411978501493e-01 7.20083281222969e-01 6.50466726058054e-01
7.19797631017137e-01 6.50255184478962e-01 7.20061691445313e-01 6.50482856852215e-01
7.19849873609256e-01 6.50325785207129e-01 7.19993372004219e-01 6.50451771391666e-01
7.19935033982636e-01 6.50398303524354e-01 7.20118295610000e-01 6.50593331666642e-01
7.19944759218724e-01 6.50375779632192e-01 7.20042413476563e-01 6.50451815636241e-01
7.19730740754678e-01 6.50245283418219e-01 7.20062087929687e-01 6.50445417676198e-01
7.19901295420502e-01 6.50340914907002e-01 7.20079598215156e-01 6.50488977675908e-01
7.20035473649742e-01 6.50447510298739e-01 7.20037629411094e-01 6.50452502642665e-01
7.19956890558477e-01 6.50393134202128e-01 7.20067824504219e-01 6.50438012787418e-01
7.19764718613235e-01 6.50275878298809e-01 7.20016452421875e-01 6.50452090341570e-01
7.19992623166315e-01 6.50411163623385e-01 7.20012268085937e-01 6.50467991161180e-01
7.19885398619739e-01 6.50361652485219e-01 7.19967064894844e-01 6.50390766388053e-01
7.20018049132604e-01 6.50446154761647e-01 7.20072690961563e-01 6.50473609736016e-01
7.20098446330237e-01 6.50495695072060e-01 7.20070002460938e-01 6.50475285195421e-01
7.19851294004706e-01 6.50324954770489e-01 7.20022841953125e-01 6.50423637676342e-01
7.19906439630155e-01 6.50386325399601e-01 7.20115685597969e-01 6.50503714522850e-01
7.19886895935369e-01 6.50332215742849e-01 7.19998804621406e-01 6.50396920759831e-01
7.19788585150294e-01 6.50333402080907e-01 7.19943327851562e-01 6.50374999760780e-01
7.19991798090158e-01 6.50365336940057e-01 7.19978080546875e-01 6.50394803827083e-01
7.19719423647546e-01 6.50222295687324e-01 7.19928243242188e-01 6.50373913580771e-01
7.19845474034277e-01 6.50292985877050e-01 7.19895668825156e-01 6.50334522295204e-01
7.19933697169599e-01 6.50346748384059e-01 7.19942212641250e-01 6.50393225608503e-01
7.19946423542081e-01 6.50423933288448e-01 7.20071583461563e-01 6.50467650818295e-01
7.20038668913936e-01 6.50436497775373e-01 7.20198457575156e-01 6.50570093054421e-01
7.19968494357767e-01 6.50427371724000e-01 7.20142215664063e-01 6.50513991419380e-01
7.19999293342453e-01 6.50400710234759e-01 7.20113924426094e-01 6.50504167665092e-01
7.20034859203598e-01 6.50454154764272e-01 7.20042803957344e-01 6.50473723507780e-01
7.19989205527857e-01 6.50392141373310e-01 7.20043756445312e-01 6.50441483312441e-01
7.19893857057390e-01 6.50355762608484e-01 7.19993069164688e-01 6.50478252985382e-01
7.20007319107396e-01 6.50406090569575e-01 7.20022536887031e-01 6.50439062015913e-01
7.19790140166779e-01 6.50279536498623e-01 7.20019823320313e-01 6.50409684590445e-01
7.19977685333763e-01 6.50392120952737e-01 7.20002759531250e-01 6.50428516734708e-01
7.19984316071469e-01 6.50432316419923e-01 7.19976169218750e-01 6.50416750108748e-01
7.19960941850175e-01 6.50398620529442e-01 7.20027330063125e-01 6.50415226345029e-01
7.19954590802639e-01 6.50395766511245e-01 7.20074959101562e-01 6.50467413874819e-01
7.19833104422101e-01 6.50324441338936e-01 7.20019679621406e-01 6.50409684590445e-01
7.19968925398822e-01 6.50373279570596e-01 7.20069466835937e-01 6.50417933529582e-01
7.19880909336379e-01 6.50360189010812e-01 7.20023928554687e-01 6.50460118544035e-01
7.19889667789752e-01 6.50366623436164e-01 7.20017555976562e-01 6.50429246527095e-01
7.19995840135902e-01 6.50421739535450e-01 7.20091763840156e-01 6.50477323363100e-01
7.19794007333960e-01 6.50300217677163e-01 7.19951916340156e-01 6.50429752179382e-01
7.20099921613056e-01 6.50460304274009e-01 7.20019948125000e-01 6.50483935739162e-01
7.19917124215405e-01 6.50390987124724e-01 7.20030246457344e-01 6.50416113181348e-01
7.19989884787683e-01 6.50406958930137e-01 7.20099127590156e-01 6.50502521377934e-01
7.19915069036604e-01 6.50340308124258e-01 7.19961253996406e-01 6.50399219370852e-01
7.20016806790248e-01 6.50428616406553e-01 7.20029801926094e-01 6.50465583478367e-01
7.20025750100224e-01 6.50402359439141e-01 7.20061383969375e-01 6.50482856852215e-01
7.20024223097721e-01 6.50454709036972e-01 7.20031798906250e-01 6.50447212741816e-01
7.19785471072043e-01 6.50266657923836e-01 7.19990241625625e-01 6.50399352752850e-01
7.19828521252236e-01 6.50319712517644e-01 7.19961232641250e-01 6.50399219370852e-01
7.19979245942165e-01 6.50375999396455e-01 7.19991372851563e-01 6.50422099812704e-01
7.19794674675422e-01 6.50317361234509e-01 7.20096042536094e-01 6.50511162197593e-01
7.19776334559346e-01 6.50297860559578e-01 7.20036130156250e-01 6.50451071063248e-01
7.20059756335215e-01 6.50451721798845e-01 7.20032557773437e-01 6.50475347429548e-01
7.19894603489156e-01 6.50340857534916e-01 7.19959570312500e-01 6.50389344727200e-01
7.20319704198090e-01 6.50643041176090e-01 7.20108137031250e-01 6.50513483336072e-01
7.19948303250204e-01 6.50418646304825e-01 7.19997994765625e-01 6.50450240334885e-01
7.19657707399522e-01 6.50264902726955e-01 7.20073489399062e-01 6.50451898290942e-01
7.19961022106736e-01 6.50440118051266e-01 7.20050849230781e-01 6.50473065187399e-01
7.20117380092811e-01 6.50527242912728e-01 7.20046933332344e-01 6.50445453655303e-01
7.19867356787540e-01 6.50360867751766e-01 7.20088273644844e-01 6.50502227224441e-01
7.20045937611613e-01 6.50488768608136e-01 7.20116708906250e-01 6.50472282398762e-01
7.19817537464126e-01 6.50291365844915e-01 7.19976332902656e-01 6.50422333676887e-01
7.20023764583465e-01 6.50473225634759e-01 7.20109961418281e-01 6.50513483336072e-01
7.20002583992568e-01 6.50415103821591e-01 7.20076830625000e-01 6.50476080625364e-01
7.19865690637560e-01 6.50327423715021e-01 7.20003799438125e-01 6.50429551863284e-01
7.19797109665692e-01 6.50246728416870e-01 7.20055128082969e-01 6.50463618241306e-01
7.19896208534318e-01 6.50420676693239e-01 7.20099325504844e-01 6.50502521377934e-01
7.19789345636715e-01 6.50313400615730e-01 7.19931142785469e-01 6.50406244210077e-01
7.20012191662328e-01 6.50467991161180e-01 7.20005211574531e-01 6.50418447447339e-01
7.19951528880554e-01 6.50412278975641e-01 7.20024767082344e-01 6.50447150021485e-01
7.19923853564177e-01 6.50305480350581e-01 7.20035302953750e-01 6.50430077287872e-01
7.19905735637210e-01 6.50356479273360e-01 7.20086086535469e-01 6.50457425945606e-01
7.19970374272076e-01 6.50431991635569e-01 7.20014473879219e-01 6.50420706837894e-01
7.19863904595088e-01 6.50356973256748e-01 7.20008306301094e-01 6.50445864497786e-01
7.19962991548902e-01 6.50445512972206e-01 7.20110539997031e-01 6.50513483336072e-01
7.19917529308230e-01 6.50354869937716e-01 7.20024110024062e-01 6.50438206296658e-01
7.19899985828622e-01 6.50360901786055e-01 7.20141788828125e-01 6.50513991419380e-01
7.19957368242787e-01 6.50407858407763e-01 7.20084942968750e-01 6.50457425945606e-01
7.19859558270170e-01 6.50346569460942e-01 7.20007258410469e-01 6.50406090569575e-01
7.19847515725975e-01 6.50326270438843e-01 7.20153364843750e-01 6.50519173382913e-01
7.19944596703613e-01 6.50410990534717e-01 7.20097112445937e-01 6.50482312303598e-01
7.19963478845716e-01 6.50368210406419e-01 7.19971155090156e-01 6.50410341290146e-01
7.19940109928257e-01 6.50410332214336e-01 7.20036741796875e-01 6.50452502642665e-01
7.20134003750601e-01 6.50513620445635e-01 7.20070170402656e-01 6.50475285195421e-01
7.19934061135563e-01 6.50382115844312e-01 7.20017502617188e-01 6.50429246527095e-01
7.19884554103080e-01 6.50309176474317e-01 7.20011952590156e-01 6.50459706729143e-01
7.20158194691159e-01 6.50486992018273e-01 7.20067229414062e-01 6.50499206438230e-01
7.20096466269655e-01 6.50511162197593e-01 7.20057498434531e-01 6.50450388627142e-01
7.20048212479279e-01 6.50470621525481e-01 7.20159692656250e-01 6.50568718069163e-01
7.19873764599979e-01 6.50329355890202e-01 7.19986017355781e-01 6.50445206663609e-01
7.19902300963424e-01 6.50366529112564e-01 7.20028110793281e-01 6.50419128619314e-01
7.19855590878046e-01 6.50301096734215e-01 7.19988946769844e-01 6.50402259767296e-01
7.19886582719830e-01 6.50350363797912e-01 7.20023585012031e-01 6.50460118544035e-01
7.20035417298679e-01 6.50399299270396e-01 7.20057385793281e-01 6.50450388627142e-01
7.20075670209619e-01 6.50515775302304e-01 7.20154645727187e-01 6.50519173382913e-01
7.19831546116616e-01 6.50330743516767e-01 7.20039011899062e-01 6.50496826955256e-01
7.19989655359286e-01 6.50458319588783e-01 7.20071827965781e-01 6.50467650818295e-01
7.19925950681918e-01 6.50305855700163e-01 7.19976316078750e-01 6.50422333676887e-01
7.20054969399320e-01 6.50463618241306e-01 7.20005705390625e-01 6.50418447447339e-01
7.19925334983178e-01 6.50396602782335e-01 7.20105493164062e-01 6.50512640582260e-01
7.19934601053382e-01 6.50384403920911e-01 7.20083531679687e-01 6.50466726058054e-01
7.19857010075789e-01 6.50353970460090e-01 7.20020139035469e-01 6.50483935739162e-01
7.19862818555568e-01 6.50334025394591e-01 7.19981984426094e-01 6.50384111226029e-01
7.19743818293279e-01 6.50250694870098e-01 7.19946875781250e-01 6.50360107328519e-01
7.19773425341423e-01 6.50276160297199e-01 7.19997611000625e-01 6.50450240334885e-01
7.19889498301881e-01 6.50355509782340e-01 7.19924547472969e-01 6.50373724447368e-01
7.20093021637935e-01 6.50437726899394e-01 7.19964123058906e-01 6.50415389061342e-01
7.19843339153528e-01 6.50325551829151e-01 7.19984358671875e-01 6.50414004027866e-01
7.20021868965530e-01 6.50474186374104e-01 7.20072363281250e-01 6.50473609736016e-01
7.19882254100173e-01 6.50291147053060e-01 7.19935431926094e-01 6.50397423494893e-01
7.19895447766124e-01 6.50389223176169e-01 7.20081118437500e-01 6.50471235115083e-01
7.19875308121593e-01 6.50327761140682e-01 7.19981992968750e-01 6.50384111226029e-01
7.19998616443725e-01 6.50396920759831e-01 7.20080835192344e-01 6.50471235115083e-01
7.19922001900206e-01 6.50385705975550e-01 7.19963229543281e-01 6.50393493993178e-01
7.20128362074592e-01 6.50519715500510e-01 7.20059195817344e-01 6.50432993216061e-01
7.19916400776554e-01 6.50368687858867e-01 7.19968397890625e-01 6.50421190610996e-01
7.19953900734966e-01 6.50375656136345e-01 7.19989305168281e-01 6.50402259767296e-01
7.20086981317313e-01 6.50467367847496e-01 7.20099675117188e-01 6.50460304274009e-01
7.19920590310444e-01 6.50355322107549e-01 7.20002600715156e-01 6.50428516734708e-01
7.19837252317150e-01 6.50304803554443e-01 7.20089697968750e-01 6.50474833511791e-01
7.20140100437947e-01 6.50489960780643e-01 7.20070325441719e-01 6.50475285195421e-01
7.20030850677901e-01 6.50447165093813e-01 7.19874836953125e-01 6.50331405078509e-01
7.20027994606570e-01 6.50419128619314e-01 7.20009022031250e-01 6.50403311426812e-01
7.19911691085486e-01 6.50391536535383e-01 7.20004591535469e-01 6.50393654440539e-01
7.20065017720184e-01 6.50457403580217e-01 7.20140034387031e-01 6.50513991419380e-01
7.19913595429548e-01 6.50336416546464e-01 7.19983758320312e-01 6.50370698799116e-01
7.19933614651847e-01 6.50437388501325e-01 7.20068650546875e-01 6.50493797903575e-01
7.19884702435690e-01 6.50308909062050e-01 7.19990075078125e-01 6.50406958930137e-01
7.20024161991828e-01 6.50421703556344e-01 7.20024447343750e-01 6.50447150021485e-01
7.19927639704773e-01 6.50390925863005e-01 7.19986638188125e-01 6.50368131641351e-01
7.20036092756473e-01 6.50487018273296e-01 7.20064240766250e-01 6.50455392639967e-01
7.19921446840352e-01 6.50407762139346e-01 7.20103760504844e-01 6.50464850282551e-01
7.19882461287990e-01 6.50342407553657e-01 7.19932157902656e-01 6.50391901188474e-01
7.19948333919422e-01 6.50412837137973e-01 7.20101230597969e-01 6.50492085492657e-01
7.19896379233576e-01 6.50331808303794e-01 7.20113270715156e-01 6.50503438358909e-01
7.19834748137606e-01 6.50266417739000e-01 7.20003247265625e-01 6.50398873355585e-01
7.19955303478615e-01 6.50388833240463e-01 7.20021975465781e-01 6.50474186374104e-01
7.19792845757093e-01 6.50291805373441e-01 7.20088325673125e-01 6.50502227224441e-01
7.19817404464299e-01 6.50313942247122e-01 7.20062048668906e-01 6.50445417676198e-01
7.19971506481790e-01 6.50399307049663e-01 7.20016758242187e-01 6.50416087412530e-01
7.20022550507902e-01 6.50439062015913e-01 7.20132644269844e-01 6.50513620445635e-01
7.20017739267362e-01 6.50429246527095e-01 7.20020123710938e-01 6.50483935739162e-01
7.20226434837950e-01 6.50590972604242e-01 7.20182397004219e-01 6.50567803033005e-01
7.19825715774416e-01 6.50297866394028e-01 7.19986796625625e-01 6.50368131641351e-01
7.19910810061477e-01 6.50371327947250e-01 7.19978676093750e-01 6.50394803827083e-01
7.19903314068163e-01 6.50375283703988e-01 7.20018680375625e-01 6.50385843085112e-01
7.19906255858090e-01 6.50337556208926e-01 7.20024809972969e-01 6.50447150021485e-01
7.19977218532350e-01 6.50371197644545e-01 7.19997021442344e-01 6.50428898891148e-01
7.19963031183050e-01 6.50411588565788e-01 7.20056281523437e-01 6.50456845417885e-01
7.20193359717071e-01 6.50570093054421e-01 7.20166746574531e-01 6.50513495004971e-01
7.19902361534404e-01 6.50358064298798e-01 7.20050571340156e-01 6.50473065187399e-01
7.19944503963009e-01 6.50387749977679e-01 7.20036203837187e-01 6.50451071063248e-01
7.20097012301449e-01 6.50472903767630e-01 7.20014854257812e-01 6.50457511517532e-01
7.20030089250897e-01 6.50465583478367e-01 7.20078175273437e-01 6.50483088771581e-01
7.20186545591449e-01 6.50535333349321e-01 7.20163817199531e-01 6.50502350234083e-01
7.19912050818126e-01 6.50364177829430e-01 7.20013296926094e-01 6.50440274608994e-01
7.19792382315118e-01 6.50261908681971e-01 7.20041169047500e-01 6.50454955056257e-01
7.19765126491980e-01 6.50294532978567e-01 7.19975990129219e-01 6.50416750108748e-01
7.19909326777709e-01 6.50335765032940e-01 7.19908480390625e-01 6.50388175892490e-01
7.19932667286085e-01 6.50365536283747e-01 7.20011407863594e-01 6.50452142851615e-01
7.19748217540973e-01 6.50229638341977e-01 7.19985589711562e-01 6.50426880657837e-01
7.20053024133863e-01 6.50445775522431e-01 7.20098414032500e-01 6.50495695072060e-01
7.19853998661806e-01 6.50378891338574e-01 7.20109772460938e-01 6.50513483336072e-01
7.20035060026967e-01 6.50490145538209e-01 7.20076360441719e-01 6.50502559301856e-01
7.19879733091568e-01 6.50382446463115e-01 7.20090024477187e-01 6.50474833511791e-01
7.19916485840197e-01 6.50350284060435e-01 7.19954893395469e-01 6.50389879551734e-01
7.19928208537591e-01 6.50403024566380e-01 7.20092927433906e-01 6.50437726899394e-01
7.20025762368810e-01 6.50417602910778e-01 7.20081958789062e-01 6.50472137509934e-01
7.19996608274056e-01 6.50417097258492e-01 7.20012361313125e-01 6.50467991161180e-01
7.20056686619889e-01 6.50475601228100e-01 7.20152322653281e-01 6.50519173382913e-01
7.19972908453360e-01 6.50397292219780e-01 7.20018129816719e-01 6.50462225266496e-01
7.19937467727589e-01 6.50391017269380e-01 7.20049016340156e-01 6.50400732600149e-01
7.19978222985801e-01 6.50401403561837e-01 7.20017234933906e-01 6.50416087412530e-01
7.19733516495731e-01 6.50210413830987e-01 7.20033349570313e-01 6.50440619813920e-01
7.19966096154798e-01 6.50363555488153e-01 7.20055848254219e-01 6.50484514646203e-01
7.19913216248914e-01 6.50356665975743e-01 7.20089142836563e-01 6.50474833511791e-01
7.20042408449855e-01 6.50428009623809e-01 7.20048905441719e-01 6.50400732600149e-01
7.20012771624692e-01 6.50425421073062e-01 7.20074350114219e-01 6.50451898290942e-01
7.20138474873579e-01 6.50513188696374e-01 7.20079970820312e-01 6.50457065668352e-01
7.19914083451568e-01 6.50384903738748e-01 7.20058555480781e-01 6.50432993216061e-01
7.19913766189378e-01 6.50368274585363e-01 7.20069049203750e-01 6.50471733474308e-01
7.19950344949751e-01 6.50377417167675e-01 7.20015033359375e-01 6.50457511517532e-01
7.19951003074157e-01 6.50367936187294e-01 7.20045623176094e-01 6.50506434348709e-01
7.19891594358029e-01 6.50374359916156e-01 7.20087680141250e-01 6.50512108350815e-01
7.19910116067053e-01 6.50323799549494e-01 7.19980980934531e-01 6.50445492551632e-01
7.19893957587493e-01 6.50358056519532e-01 7.20094310219375e-01 6.50495862326278e-01
7.19861766152466e-01 6.50375485964902e-01 7.20102151289063e-01 6.50489784774751e-01
7.20144966434598e-01 6.50486607917017e-01 7.20121363840156e-01 6.50522943895881e-01
7.20103866197872e-01 6.50464850282551e-01 7.20052717575156e-01 6.50445775522431e-01
7.19818217619255e-01 6.50273182783155e-01 7.20008502070313e-01 6.50403061517894e-01
7.20058823000286e-01 6.50432993216061e-01 7.19991699750625e-01 6.50406361547339e-01
7.20016568328493e-01 6.50488578988528e-01 7.20063064906875e-01 6.50445808584312e-01
7.20056808859482e-01 6.50438089607669e-01 7.20038748215156e-01 6.50441538253507e-01
7.19934071507221e-01 6.50399115485238e-01 7.20077158566719e-01 6.50476080625364e-01
7.19994538408360e-01 6.50388071844808e-01 7.20165203891250e-01 6.50502350234083e-01
7.20045187079195e-01 6.50477361287022e-01 7.20177046574531e-01 6.50568929081752e-01
7.19951683114561e-01 6.50360380575236e-01 7.20106297680313e-01 6.50512640582260e-01
7.20005328932351e-01 6.50466676465234e-01 7.20071114531250e-01 6.50467650818295e-01
7.19843823283066e-01 6.50361681657467e-01 7.20067274531250e-01 6.50499206438230e-01
7.20074881082398e-01 6.50486254932824e-01 7.19975536730781e-01 6.50429059824712e-01
7.19963856741788e-01 6.50452875075023e-01 7.20023767277656e-01 6.50460118544035e-01
7.19951312615847e-01 6.50371267657939e-01 7.20021117277656e-01 6.50388820599156e-01
7.19883079717652e-01 6.50326222790839e-01 7.19966956676719e-01 6.50406482450097e-01
7.19765062546379e-01 6.50236436448012e-01 7.20001409074531e-01 6.50398024443188e-01
7.20094991812285e-01 6.50462932693494e-01 7.20039173242187e-01 6.50496826955256e-01
7.19986118770579e-01 6.50476098128713e-01 7.20035246875000e-01 6.50430077287872e-01
7.20075990624641e-01 6.50444392757908e-01 7.20116094347969e-01 6.50472282398762e-01
7.19978786901691e-01 6.50390095426364e-01 7.20030657656250e-01 6.50467751462548e-01
7.19867014825071e-01 6.50339863733690e-01 7.19961881367188e-01 6.50411229260941e-01
7.19992156157835e-01 6.50375567647195e-01 7.20095761992187e-01 6.50511162197593e-01
7.19746717822819e-01 6.50210951572747e-01 7.20051701808906e-01 6.50449181220239e-01
7.19848762200842e-01 6.50338701705838e-01 7.20005775664063e-01 6.50418447447339e-01
7.19945099923564e-01 6.50366709980498e-01 7.20079583566719e-01 6.50488977675908e-01
7.19972054474640e-01 6.50392284317322e-01 7.20052678515625e-01 6.50445775522431e-01
7.19949552632904e-01 6.50390459107048e-01 7.20073563750000e-01 6.50451898290942e-01
7.19997918099884e-01 6.50436991758761e-01 7.20045050453750e-01 6.50477361287022e-01
7.19908758307014e-01 6.50338825201685e-01 7.19997947617187e-01 6.50450240334885e-01
7.19884426836670e-01 6.50373470162612e-01 7.20007131875000e-01 6.50406090569575e-01
7.19941071748175e-01 6.50430539830060e-01 7.19960528058906e-01 6.50421654935932e-01
7.20013320863162e-01 6.50440274608994e-01 7.20090183164062e-01 6.50474833511791e-01
7.19864916337162e-01 6.50372005715796e-01 7.20080837199531e-01 6.50471235115083e-01
7.19843133080071e-01 6.50317559605791e-01 7.20037564933906e-01 6.50452502642665e-01
7.19846377484191e-01 6.50324821550559e-01 7.20069934672500e-01 6.50417933529582e-01
7.20076482617059e-01 6.50502559301856e-01 7.20084610507812e-01 6.50457425945606e-01
7.19907203197956e-01 6.50399573489521e-01 7.20053721328125e-01 6.50414285053849e-01
7.19946764709769e-01 6.50433848935316e-01 7.20010597445938e-01 6.50421934017098e-01
7.20040513008559e-01 6.50479469468096e-01 7.20132415000000e-01 6.50461432267572e-01
7.19969520126078e-01 6.50397084124416e-01 7.20021061367187e-01 6.50388820599156e-01
7.20113606943827e-01 6.50504167665092e-01 7.20015600063125e-01 6.50449834354443e-01
7.20004694387045e-01 6.50393654440539e-01 7.20112760859375e-01 6.50504230871628e-01
7.20007633769889e-01 6.50433563047292e-01 7.20005553539688e-01 6.50418447447339e-01
7.19868412327136e-01 6.50316774872338e-01 7.20056286105781e-01 6.50456845417885e-01
7.19970323307625e-01 6.50416383510840e-01 7.20099942707344e-01 6.50460304274009e-01
7.19964765970348e-01 6.50390207253313e-01 7.20153967094375e-01 6.50519173382913e-01
7.19900954239808e-01 6.50334127497457e-01 7.20059722512031e-01 6.50451721798845e-01
7.20053551385158e-01 6.50414285053849e-01 7.20023562563125e-01 6.50460118544035e-01
7.20002203643232e-01 6.50422124609114e-01 7.20130831847969e-01 6.50501020952014e-01
7.19871237934787e-01 6.50323578812823e-01 7.19942439113594e-01 6.50384622712766e-01
7.20022288378712e-01 6.50430826690492e-01 7.20058698305312e-01 6.50432993216061e-01
7.19828347728951e-01 6.50287861285603e-01 7.20050338945312e-01 6.50473065187399e-01
7.20105084602212e-01 6.50510272444050e-01 7.20097693266250e-01 6.50482312303598e-01
7.19991644669120e-01 6.50416482696481e-01 7.20085834152656e-01 6.50457425945606e-01
7.20044655959356e-01 6.50422182953609e-01 7.20109199465156e-01 6.50513483336072e-01
7.19954299098207e-01 6.50423185506509e-01 7.20072824933906e-01 6.50473609736016e-01
7.19806260918045e-01 6.50282314668977e-01 7.19973335976563e-01 6.50396091295599e-01
7.19867248077850e-01 6.50286471714222e-01 7.20046292421875e-01 6.50450763976725e-01
7.19985479834440e-01 6.50426880657837e-01 7.20025391105781e-01 6.50422089018972e-01
7.19916599112729e-01 6.50459728608329e-01 7.20115267187500e-01 6.50503714522850e-01
7.19865691107901e-01 6.50346868962682e-01 7.19909155531875e-01 6.50335765032940e-01
7.19890501199379e-01 6.50368350433206e-01 7.19989296289062e-01 6.50402259767296e-01
7.19969386978475e-01 6.50398418268527e-01 7.20027904062500e-01 6.50419128619314e-01
7.19972438203573e-01 6.50395196680014e-01 7.19969768332344e-01 6.50401632077774e-01
7.20075991385475e-01 6.50472244474841e-01 7.20008078852188e-01 6.50445864497786e-01
7.19962889327640e-01 6.50385750706329e-01 7.20082308320313e-01 6.50493516877592e-01
7.19839264078329e-01 6.50322094917842e-01 7.19985071066719e-01 6.50415742499325e-01
7.19940750219913e-01 6.50404537633608e-01 7.19985378149062e-01 6.50415742499325e-01
7.19888070910293e-01 6.50357268868854e-01 7.20059845898438e-01 6.50452182720353e-01
7.19967060801205e-01 6.50390766388053e-01 7.20045935195312e-01 6.50488768608136e-01
7.19806090843872e-01 6.50332591092431e-01 7.20005414918906e-01 6.50418447447339e-01
7.19921395633669e-01 6.50411053741253e-01 7.19999192929688e-01 6.50417872024760e-01
7.19855193820819e-01 6.50268156404941e-01 7.19968843996406e-01 6.50374999760780e-01
7.19823115295889e-01 6.50321348108311e-01 7.19966452394844e-01 6.50398075008417e-01
7.19898764186059e-01 6.50352310559217e-01 7.20131380078125e-01 6.50461432267572e-01
7.19842761607385e-01 6.50316568721790e-01 7.20020029609375e-01 6.50483935739162e-01
7.19971438766006e-01 6.50409391895564e-01 7.19908274152656e-01 6.50388175892490e-01
7.19773782286900e-01 6.50290937012879e-01 7.19991883813125e-01 6.50406361547339e-01
7.20237658248018e-01 6.50610150439635e-01 7.20088222082344e-01 6.50502227224441e-01
7.19891385936255e-01 6.50357694783665e-01 7.20106395949531e-01 6.50512640582260e-01
7.19852252748533e-01 6.50313808054785e-01 7.20041832109375e-01 6.50441094349144e-01
7.19950818502759e-01 6.50407138825662e-01 7.20110165937500e-01 6.50513483336072e-01
7.20014041071531e-01 6.50414283109032e-01 7.20038390883438e-01 6.50441538253507e-01
7.19946464164200e-01 6.50387432972592e-01 7.20029351457344e-01 6.50425345225219e-01
7.19840225119910e-01 6.50256442775230e-01 7.19916522148437e-01 6.50387875175241e-01
7.19775206273769e-01 6.50263567610436e-01 7.19948229660469e-01 6.50409080335962e-01
7.20054357492462e-01 6.50520105436216e-01 7.20035297899688e-01 6.50430077287872e-01
7.19911867170253e-01 6.50335988686837e-01 7.20065893750000e-01 6.50457403580217e-01
7.20040615917852e-01 6.50443643031152e-01 7.19966855012031e-01 6.50406482450097e-01
7.19886559292947e-01 6.50344440859296e-01 7.19985889125625e-01 6.50384179294606e-01
7.19805039557814e-01 6.50298120192580e-01 7.19985480625000e-01 6.50426880657837e-01
7.19982859508657e-01 6.50430919069275e-01 7.20044484777656e-01 6.50451340614813e-01
7.19856704213675e-01 6.50346787280389e-01 7.19957407004219e-01 6.50407858407763e-01
7.19948467587625e-01 6.50408903746625e-01 7.20019265402656e-01 6.50396294528922e-01
7.20054526646674e-01 6.50422786819129e-01 7.19947718058906e-01 6.50397676904482e-01
7.19965545270416e-01 6.50432614949253e-01 7.19957555102188e-01 6.50407858407763e-01
7.19990903362904e-01 6.50431083406269e-01 7.20056727707344e-01 6.50456845417885e-01
7.19916611603848e-01 6.50372800173332e-01 7.20040783473594e-01 6.50452166578376e-01
7.19973873243801e-01 6.50432165696645e-01 7.20065149203750e-01 6.50457403580217e-01
7.20077114018740e-01 6.50476080625364e-01 7.20124810817344e-01 6.50576594575942e-01
7.19886030147942e-01 6.50311527757452e-01 7.20083857539062e-01 6.50466726058054e-01
7.19815797146611e-01 6.50314913682958e-01 7.20006213957344e-01 6.50418447447339e-01
7.19830583207228e-01 6.50315127612772e-01 7.20017423488594e-01 6.50429246527095e-01
7.19999168083189e-01 6.50418183438500e-01 7.20084929387031e-01 6.50457425945606e-01
7.19968106666375e-01 6.50404273138566e-01 7.20017764738594e-01 6.50429246527095e-01
7.20026930100187e-01 6.50444497777999e-01 7.20005397004219e-01 6.50418447447339e-01
7.19880207717636e-01 6.50375550143847e-01 7.20030709648438e-01 6.50467751462548e-01
7.20089220108633e-01 6.50478494142627e-01 7.20049172250625e-01 6.50400732600149e-01
7.20203676999711e-01 6.50608263967641e-01 7.20124583149063e-01 6.50495877884810e-01
7.19948742387668e-01 6.50357340827064e-01 7.20030407851563e-01 6.50416113181348e-01
7.20049744989732e-01 6.50435941557857e-01 7.20099384711563e-01 6.50502521377934e-01
7.19805201587143e-01 6.50280210377537e-01 7.19986869555313e-01 6.50413016061090e-01
7.19920265111851e-01 6.50369862528026e-01 7.19978475558906e-01 6.50394803827083e-01
7.19933773373875e-01 6.50399847708646e-01 7.20096122707344e-01 6.50511162197593e-01
7.19884641313573e-01 6.50345191558460e-01 7.20063847199531e-01 6.50455392639967e-01
7.19950191446193e-01 6.50359496656142e-01 7.20050400168281e-01 6.50473065187399e-01
7.20138365425287e-01 6.50497902438774e-01 7.20018812148438e-01 6.50385843085112e-01
7.19914977713299e-01 6.50392672308212e-01 7.20027248906250e-01 6.50415226345029e-01
7.20023299569224e-01 6.50431244826037e-01 7.20006104528281e-01 6.50418447447339e-01
7.19812238142907e-01 6.50329980176295e-01 7.20027071601563e-01 6.50415226345029e-01
7.19940728303818e-01 6.50365304850585e-01 7.20010622785469e-01 6.50421934017098e-01
7.19869481732588e-01 6.50331778159139e-01 7.20036624191719e-01 6.50452502642665e-01
7.20020851031253e-01 6.50443855016149e-01 7.20004082250625e-01 6.50429551863284e-01
7.19773937493760e-01 6.50305033042788e-01 7.19900951992188e-01 6.50363628661874e-01
7.20043083504759e-01 6.50473723507780e-01 7.20081318554688e-01 6.50472137509934e-01
7.19835002492944e-01 6.50306768791504e-01 7.19968784555312e-01 6.50374999760780e-01
7.19889895008239e-01 6.50333932043400e-01 7.19972473671875e-01 6.50432999050510e-01
7.19699350314116e-01 6.50253787128315e-01 7.19880250246406e-01 6.50348470194924e-01
7.19823740366048e-01 6.50354260237746e-01 7.19948119230781e-01 6.50409080335962e-01
7.20025808201648e-01 6.50437462404351e-01 7.20159791039688e-01 6.50568718069163e-01
7.20070430378862e-01 6.50475285195421e-01 7.20147977043281e-01 6.50516017431957e-01
7.19952114356042e-01 6.50405365153024e-01 7.20069927773437e-01 6.50417933529582e-01
7.19902908612680e-01 6.50343202011193e-01 7.19952252812500e-01 6.50416707808990e-01
7.19924362953930e-01 6.50365825088996e-01 7.20031487355781e-01 6.50447212741816e-01
7.19972191575538e-01 6.50465151729107e-01 7.19987128945312e-01 6.50413016061090e-01
7.19898135518755e-01 6.50328309578932e-01 7.20070421820938e-01 6.50475285195421e-01
7.20165297056641e-01 6.50502350234083e-01 7.20104983515625e-01 6.50512640582260e-01
7.20079907705490e-01 6.50470764469493e-01 7.20033419804688e-01 6.50440619813920e-01
7.20054109077299e-01 6.50477620920023e-01 7.19991462812500e-01 6.50422099812704e-01
7.19843718546520e-01 6.50321870291538e-01 7.20033132743438e-01 6.50475347429548e-01
7.20046946196055e-01 6.50445453655303e-01 7.20112608410469e-01 6.50504230871628e-01
7.19981012718003e-01 6.50445492551632e-01 7.20072637485000e-01 6.50473609736016e-01
7.20109228001295e-01 6.50513483336072e-01 7.20096865703125e-01 6.50482312303598e-01
7.19943735181182e-01 6.50320294990182e-01 7.19963969387031e-01 6.50432426788258e-01
7.19921805013296e-01 6.50349458485836e-01 7.20078282890625e-01 6.50483088771581e-01
7.20049198234367e-01 6.50400732600149e-01 7.20072399035469e-01 6.50473609736016e-01
7.19963260912402e-01 6.50388516235376e-01 7.20073963149062e-01 6.50451898290942e-01
7.19890249990982e-01 6.50398647756873e-01 7.20103704140625e-01 6.50464850282551e-01
7.19871208784924e-01 6.50375918686571e-01 7.20070950793281e-01 6.50475285195421e-01
7.19803681472339e-01 6.50332828360043e-01 7.20030501445312e-01 6.50416113181348e-01
7.19835025003581e-01 6.50359327457107e-01 7.20096765778281e-01 6.50482312303598e-01
7.19865030461046e-01 6.50380965485359e-01 7.20037201391250e-01 6.50452502642665e-01
7.19868926223311e-01 6.50400852206362e-01 7.20124171781875e-01 6.50495877884810e-01
7.19946522452983e-01 6.50380635838964e-01 7.20034703957344e-01 6.50473107487157e-01
7.20135256473112e-01 6.50510593338770e-01 7.19991051367188e-01 6.50423426987889e-01
7.19983995149314e-01 6.50438804327728e-01 7.20074444399063e-01 6.50451898290942e-01
7.19812361866263e-01 6.50330139651247e-01 7.19997184035469e-01 6.50428898891148e-01
7.19994240474800e-01 6.50424232790188e-01 7.19996289960937e-01 6.50438656521675e-01
7.19947603874547e-01 6.50404417054986e-01 7.19987638488594e-01 6.50407440272218e-01
7.19899007162476e-01 6.50390796532708e-01 7.19999602485000e-01 6.50417872024760e-01
7.19980223117232e-01 6.50435987261045e-01 7.20008086015625e-01 6.50445864497786e-01
7.19935700773655e-01 6.50346716294587e-01 7.20063610429687e-01 6.50455392639967e-01
7.20007916645381e-01 6.50441820738102e-01 7.20067099465156e-01 6.50499206438230e-01
7.19883248415915e-01 6.50344234708748e-01 7.19989574242813e-01 6.50430054112142e-01
7.19974755966170e-01 6.50398380344606e-01 7.20052429570312e-01 6.50445775522431e-01
7.20022749826458e-01 6.50440408801331e-01 7.20012909997031e-01 6.50425421073062e-01
7.19899135925548e-01 6.50350437700938e-01 7.20050771757812e-01 6.50473065187399e-01
7.20080229262749e-01 6.50456533274838e-01 7.20147764074531e-01 6.50516017431957e-01
7.20067118046147e-01 6.50499206438230e-01 7.19974429191719e-01 6.50435408678139e-01
7.19978258900256e-01 6.50381433213724e-01 7.20028798422500e-01 6.50425345225219e-01
7.19969475881807e-01 6.50410727012083e-01 7.20094121754844e-01 6.50495862326278e-01
7.20035064205906e-01 6.50385407446219e-01 7.19956529125625e-01 6.50368556583754e-01
7.19933955986857e-01 6.50343706691071e-01 7.20011504242812e-01 6.50459706729143e-01
7.19932543959787e-01 6.50379146109534e-01 7.20110720117188e-01 6.50513483336072e-01
7.19956263757585e-01 6.50339196661634e-01 7.19945405976563e-01 6.50353205174801e-01
7.20129305851600e-01 6.50552305762817e-01 7.19981091093750e-01 6.50445492551632e-01
7.20063333611156e-01 6.50445808584312e-01 7.20204780246406e-01 6.50608263967641e-01
7.19952320950332e-01 6.50378575305894e-01 7.20036685610000e-01 6.50452502642665e-01
7.19858553964487e-01 6.50364305214910e-01 7.20042087551094e-01 6.50451815636241e-01
7.19968015563818e-01 6.50425032109765e-01 7.20041513122031e-01 6.50429848447798e-01
7.19882570182071e-01 6.50355481582501e-01 7.20021631547500e-01 6.50474186374104e-01
7.19903198497406e-01 6.50411409642671e-01 7.20064334347969e-01 6.50469287381370e-01
7.20190188125635e-01 6.50544401056199e-01 7.20101227160469e-01 6.50492085492657e-01
7.20015227646326e-01 6.50457511517532e-01 7.20010039332969e-01 6.50415076594160e-01
7.20031372960675e-01 6.50447212741816e-01 7.20142021132812e-01 6.50513991419380e-01
7.19979379657295e-01 6.50432272661552e-01 7.20106051992188e-01 6.50512640582260e-01
7.20039573005904e-01 6.50434709516612e-01 7.20064385859375e-01 6.50469287381370e-01
7.19899786804196e-01 6.50370933149503e-01 7.20040574203750e-01 6.50452166578376e-01
7.20153668761249e-01 6.50549694846681e-01 7.20005837145469e-01 6.50418447447339e-01
7.19830497461982e-01 6.50323500047755e-01 7.20065804035469e-01 6.50457403580217e-01
7.19946703205156e-01 6.50414850023039e-01 7.20130287758438e-01 6.50501020952014e-01
7.19975706486622e-01 6.50429059824712e-01 7.20030853828125e-01 6.50467751462548e-01
7.20165637623831e-01 6.50513495004971e-01 7.20080043070938e-01 6.50457065668352e-01
7.19981613363530e-01 6.50385326736334e-01 7.20050883996406e-01 6.50473065187399e-01
7.19947514666063e-01 6.50387906535407e-01 7.20003318722969e-01 6.50387838466829e-01
7.19815202996935e-01 6.50272767564835e-01 7.20017635351562e-01 6.50429246527095e-01
7.20122206590877e-01 6.50522943895881e-01 7.20049709921875e-01 6.50419462155342e-01
7.19961146254706e-01 6.50436105894850e-01 7.19998532433906e-01 6.50396920759831e-01
7.19921000441181e-01 6.50402652134023e-01 7.20078590078125e-01 6.50483088771581e-01
7.19991729533172e-01 6.50437265005478e-01 7.20075497445938e-01 6.50515775302304e-01
7.20057548377751e-01 6.50450388627142e-01 7.20041553566719e-01 6.50441094349144e-01
7.20060035507441e-01 6.50452560987160e-01 7.20117935742188e-01 6.50486346339199e-01
7.20153834022081e-01 6.50488651919146e-01 7.20130205883437e-01 6.50501020952014e-01
7.20041103042925e-01 6.50499507884785e-01 7.20063314375000e-01 6.50445808584312e-01
7.19985151627093e-01 6.50403598287244e-01 7.20065248449531e-01 6.50457403580217e-01
7.20035341729597e-01 6.50402463486823e-01 7.20097702629219e-01 6.50482312303598e-01
7.19862407732064e-01 6.50380030028628e-01 7.19965860570937e-01 6.50382509669651e-01
7.20005364406678e-01 6.50370218429443e-01 7.19928377433906e-01 6.50373913580771e-01
7.20026794051506e-01 6.50385954912060e-01 7.20023323371406e-01 6.50431244826037e-01
7.19947822345751e-01 6.50418304017123e-01 7.20054702367813e-01 6.50469825123129e-01
7.20049692809085e-01 6.50400655779897e-01 7.20031852863594e-01 6.50447212741816e-01
7.19880250222568e-01 6.50367838946469e-01 7.20071582890625e-01 6.50467650818295e-01
7.19925057731357e-01 6.50384061633209e-01 7.20005602578125e-01 6.50418447447339e-01
7.19968863933543e-01 6.50376719950964e-01 7.20038740000000e-01 6.50441538253507e-01
7.19978534198951e-01 6.50378931207312e-01 7.20119861601562e-01 6.50499586649853e-01
7.20094325951938e-01 6.50495862326278e-01 7.20008736625625e-01 6.50403061517894e-01
7.19963339569808e-01 6.50419420341787e-01 7.20073056027656e-01 6.50451898290942e-01
7.19852091003972e-01 6.50322496522447e-01 7.19998811640625e-01 6.50396920759831e-01
7.19854935595543e-01 6.50360932903119e-01 7.20022463891250e-01 6.50439062015913e-01
7.19870585153914e-01 6.50329643723043e-01 7.19969582211562e-01 6.50401632077774e-01
7.19907795656589e-01 6.50368159841190e-01 7.20057145859375e-01 6.50456845417885e-01
7.19856389966526e-01 6.50358550502920e-01 7.20165754726562e-01 6.50513495004971e-01
7.20004015844735e-01 6.50429551863284e-01 7.20097318422500e-01 6.50482312303598e-01
7.19879809271513e-01 6.50360627566930e-01 7.19999118410469e-01 6.50417872024760e-01
7.19894419083063e-01 6.50379212233295e-01 7.20079843710938e-01 6.50457065668352e-01
7.20078452728827e-01 6.50483088771581e-01 7.19966490441719e-01 6.50398075008417e-01
7.19837711725143e-01 6.50318369621859e-01 7.19986755988594e-01 6.50368131641351e-01
7.19995754126182e-01 6.50388749613354e-01 7.20064699453125e-01 6.50469287381370e-01
7.19933960167619e-01 6.50392605212043e-01 7.20022825273438e-01 6.50423637676342e-01
7.19843934003661e-01 6.50349438065263e-01 7.19993654972969e-01 6.50451771391666e-01
7.19901386480063e-01 6.50374843203053e-01 7.20051659203750e-01 6.50449181220239e-01
7.19985326022211e-01 6.50385695279059e-01 7.20078095285469e-01 6.50483088771581e-01
7.19912932538736e-01 6.50368638266046e-01 7.20112127746406e-01 6.50504230871628e-01
7.19939315380245e-01 6.50397155110218e-01 7.20061809074531e-01 6.50445417676198e-01
7.19869218664477e-01 6.50294183884007e-01 7.20044612533125e-01 6.50451340614813e-01
7.19923258277607e-01 6.50378882586900e-01 7.20022921144844e-01 6.50423637676342e-01
7.19915407163110e-01 6.50397578107804e-01 7.19994201484375e-01 6.50424232790188e-01
7.19920001910942e-01 6.50338645306160e-01 7.20083128789063e-01 6.50466726058054e-01
7.20112788078486e-01 6.50504230871628e-01 7.20159821222969e-01 6.50568718069163e-01
7.19850461377842e-01 6.50352818156320e-01 7.20000402797500e-01 6.50452149658473e-01
7.19815286599491e-01 6.50292687347719e-01 7.19937559804687e-01 6.50388070872400e-01
7.20061358925166e-01 6.50512380625123e-01 7.20029034254844e-01 6.50425345225219e-01
7.19810379845630e-01 6.50276346027174e-01 7.20078153019844e-01 6.50483088771581e-01
7.19995660858790e-01 6.50414846133406e-01 7.19998403137031e-01 6.50399326497827e-01
7.20087824607634e-01 6.50512108350815e-01 7.20096072445938e-01 6.50511162197593e-01
7.20123133557729e-01 6.50496731659248e-01 7.20024515258438e-01 6.50447150021485e-01
7.19990708293567e-01 6.50418050218571e-01 7.19975425742188e-01 6.50416616402615e-01
7.19843626454780e-01 6.50335314807923e-01 7.20011165429687e-01 6.50452142851615e-01
7.20085780660965e-01 6.50457425945606e-01 7.20097327199531e-01 6.50482312303598e-01
7.20081477881176e-01 6.50472137509934e-01 7.20112091875000e-01 6.50504230871628e-01
7.19935506672431e-01 6.50397423494893e-01 7.20068258500625e-01 6.50487230258293e-01
7.19945332770674e-01 6.50353205174801e-01 7.20067998945313e-01 6.50438012787418e-01
7.19890229842652e-01 6.50367007537420e-01 7.20100222929688e-01 6.50460304274009e-01
7.20071953498670e-01 6.50473609736016e-01 7.20058273137031e-01 6.50456949465567e-01
7.20080040729122e-01 6.50443366867210e-01 7.20049480363594e-01 6.50419462155342e-01
7.20130982398287e-01 6.50501020952014e-01 7.20080179062500e-01 6.50447659563405e-01
7.19879503231524e-01 6.50373153157524e-01 7.20013896887031e-01 6.50402046323687e-01
7.19983909536313e-01 6.50441158528088e-01 7.20219943176094e-01 6.50535264308336e-01
7.19701005847138e-01 6.50232401926207e-01 7.19930451914063e-01 6.50388330505401e-01
7.19954397297851e-01 6.50399840901789e-01 7.20069080102188e-01 6.50471733474308e-01
7.20050712228556e-01 6.50473065187399e-01 7.20089119335938e-01 6.50474833511791e-01
7.19888837196365e-01 6.50373233867409e-01 7.19999459765625e-01 6.50417872024760e-01
7.19938217520205e-01 6.50424944593023e-01 7.20030342055313e-01 6.50416113181348e-01
7.19925988625067e-01 6.50395875420968e-01 7.20151849777656e-01 6.50493342816517e-01
7.20149364497805e-01 6.50537343317162e-01 7.20101286847969e-01 6.50492085492657e-01
7.19948817234798e-01 6.50386430419692e-01 7.20076658410469e-01 6.50502559301856e-01
7.20098947651260e-01 6.50502521377934e-01 7.20135071574531e-01 6.50510593338770e-01
7.19887625808334e-01 6.50319090176367e-01 7.19946379465156e-01 6.50397334033335e-01
7.19884183758071e-01 6.50406849048005e-01 7.20038851938125e-01 6.50441538253507e-01
7.19832484697795e-01 6.50270586453143e-01 7.20063419125625e-01 6.50445808584312e-01
7.19901112078633e-01 6.50401791552726e-01 7.19940112809531e-01 6.50410332214336e-01
7.19940822329287e-01 6.50368854140676e-01 7.20070690546875e-01 6.50475285195421e-01
7.19784109361883e-01 6.50274819346230e-01 7.20061284867812e-01 6.50482856852215e-01
7.19886872811879e-01 6.50320963034646e-01 7.20045210715156e-01 6.50477361287022e-01
7.19928851649015e-01 6.50397931091997e-01 7.19948215597969e-01 6.50409080335962e-01
7.19976874220870e-01 6.50438069187096e-01 7.20069899504219e-01 6.50417933529582e-01
7.19811000496207e-01 6.50287714451958e-01 7.20012620871406e-01 6.50425421073062e-01
7.19707856381378e-01 6.50208416504454e-01 7.19909157133438e-01 6.50335765032940e-01
7.20035588798844e-01 6.50461677314450e-01 7.19973183879219e-01 6.50396091295599e-01
7.20035332720800e-01 6.50453800807671e-01 7.19992028539688e-01 6.50375567647195e-01
7.19976445664379e-01 6.50396114633397e-01 7.20141216168906e-01 6.50513991419380e-01
7.20080384584120e-01 6.50438785851972e-01 7.20078043867187e-01 6.50483088771581e-01
7.19991418216666e-01 6.50414914201983e-01 7.20026820898438e-01 6.50415226345029e-01
7.19840732526224e-01 6.50321479383424e-01 7.20042990000000e-01 6.50473723507780e-01
7.20036023165503e-01 6.50399283711865e-01 7.20035610468750e-01 6.50430077287872e-01
7.19904540440774e-01 6.50331417395680e-01 7.19944501992188e-01 6.50399370256198e-01
7.20122614907916e-01 6.50491149063518e-01 7.20013624308906e-01 6.50402046323687e-01
7.19893758158951e-01 6.50369591226126e-01 7.20082097656250e-01 6.50493516877592e-01
7.20131241566884e-01 6.50461432267572e-01 7.20010232043281e-01 6.50415076594160e-01
7.19946015357528e-01 6.50390827649772e-01 7.20016837187500e-01 6.50416087412530e-01
7.19877047748011e-01 6.50343072680896e-01 7.20035895468750e-01 6.50451071063248e-01
7.19885872500060e-01 6.50365131761917e-01 7.20029554203750e-01 6.50465583478367e-01
7.19893383228983e-01 6.50329162380962e-01 7.20115843762031e-01 6.50503714522850e-01
7.20030223399050e-01 6.50416113181348e-01 7.20068400429688e-01 6.50493797903575e-01
7.19904449192199e-01 6.50340465654393e-01 7.19951787133438e-01 6.50429752179382e-01
7.19918536047302e-01 6.50365163851389e-01 7.20046421586563e-01 6.50450763976725e-01
7.19836096099018e-01 6.50315111081832e-01 7.20054569552344e-01 6.50422786819129e-01
7.19820172914176e-01 6.50343955627582e-01 7.20082356601563e-01 6.50493516877592e-01
7.20047729523056e-01 6.50492765206020e-01 7.20040973957344e-01 6.50454955056257e-01
7.19949481204271e-01 6.50378009364296e-01 7.19968051156875e-01 6.50414652624165e-01
7.19938117709637e-01 6.50370616144415e-01 7.20041224726563e-01 6.50454955056257e-01
7.19862866579267e-01 6.50288892038342e-01 7.20019214296875e-01 6.50396294528922e-01
7.19946918108112e-01 6.50360107328519e-01 7.20049972980781e-01 6.50419462155342e-01
7.19931978686629e-01 6.50409235337836e-01 7.20025367199531e-01 6.50429019469770e-01
7.20212627517773e-01 6.50501815409549e-01 7.20040316222969e-01 6.50452166578376e-01
7.19918944624531e-01 6.50334811100453e-01 7.19937609777656e-01 6.50388070872400e-01
7.19976879430620e-01 6.50425656395857e-01 7.20070215531875e-01 6.50475285195421e-01
7.20105037883673e-01 6.50485130828894e-01 7.19983698840156e-01 6.50370698799116e-01
7.20047359297464e-01 6.50384560478638e-01 7.20145629426094e-01 6.50486607917017e-01
7.20115253260551e-01 6.50503714522850e-01 7.20083440519844e-01 6.50466726058054e-01
7.19960232819498e-01 6.50413340845444e-01 7.20066939699531e-01 6.50499206438230e-01
7.20089167417626e-01 6.50471172880956e-01 7.20033435441719e-01 6.50440619813920e-01
7.20020621734683e-01 6.50420066020861e-01 7.20016897992812e-01 6.50416087412530e-01
7.20061269126007e-01 6.50453333079306e-01 7.20055427653281e-01 6.50484514646203e-01
7.20024571971491e-01 6.50423244823412e-01 7.20048952836562e-01 6.50400732600149e-01
7.20039218336760e-01 6.50496826955256e-01 7.20104982172500e-01 6.50512640582260e-01
7.19853006260176e-01 6.50350231550390e-01 7.19950031262031e-01 6.50374585514868e-01
7.19948418072349e-01 6.50384082053782e-01 7.20019481183906e-01 6.50409684590445e-01
7.20010483853444e-01 6.50446675972466e-01 7.20055403656875e-01 6.50484514646203e-01
7.20003135820822e-01 6.50398873355585e-01 7.20030041457344e-01 6.50465583478367e-01
7.19978643561390e-01 6.50407402348296e-01 7.19981322343750e-01 6.50445492551632e-01
7.19867059756669e-01 6.50353880026123e-01 7.20025498867187e-01 6.50422089018972e-01
7.19910850072297e-01 6.50337749718167e-01 7.19953314894844e-01 6.50365066610565e-01
7.19692877620453e-01 6.50222390010924e-01 7.20000491093750e-01 6.50380798231141e-01
7.20025076486096e-01 6.50422304504640e-01 7.20123010375625e-01 6.50496731659248e-01
7.19885784101674e-01 6.50365754103194e-01 7.19974382016250e-01 6.50435408678139e-01
7.19780388167190e-01 6.50284915861031e-01 7.19954126742812e-01 6.50411513204149e-01
7.20000578588024e-01 6.50380798231141e-01 7.20100739257813e-01 6.50492085492657e-01
7.19961105591624e-01 6.50371145134500e-01 7.19951145895469e-01 6.50394880161130e-01
7.19988120315503e-01 6.50428601820429e-01 7.20130436093750e-01 6.50501020952014e-01
7.19900940911283e-01 6.50336282354126e-01 7.20030784101563e-01 6.50467751462548e-01
7.19925860443452e-01 6.50361982131614e-01 7.20117830234375e-01 6.50486346339199e-01
7.19840507231787e-01 6.50318741081808e-01 7.20025841926094e-01 6.50422089018972e-01
7.19947842465126e-01 6.50356680561866e-01 7.20027966601562e-01 6.50419128619314e-01
7.20073875955824e-01 6.50461851375526e-01 7.19946394191719e-01 6.50397334033335e-01
7.20125807982120e-01 6.50576594575942e-01 7.20133702668281e-01 6.50513620445635e-01
7.19990979767338e-01 6.50391238978460e-01 7.20081402731406e-01 6.50472137509934e-01
7.19976360942804e-01 6.50421378771991e-01 7.20063067773437e-01 6.50445808584312e-01
7.20049764404783e-01 6.50421789128270e-01 7.20043853813125e-01 6.50441483312441e-01
7.19953732011777e-01 6.50416581882122e-01 7.20059971691719e-01 6.50452182720353e-01
7.19944061100910e-01 6.50412840055198e-01 7.19907818945313e-01 6.50373155588545e-01
7.19891659570433e-01 6.50381815370164e-01 7.20096864777656e-01 6.50482312303598e-01
7.19872566257901e-01 6.50307542828467e-01 7.20072901718750e-01 6.50473609736016e-01
7.20147592301497e-01 6.50516017431957e-01 7.20123874023438e-01 6.50495877884810e-01
7.20051583354013e-01 6.50467225875892e-01 7.20054660961562e-01 6.50469825123129e-01
7.20023806198401e-01 6.50447011453310e-01 7.19957260390625e-01 6.50415737183494e-01
7.19979766454293e-01 6.50413039398888e-01 7.19957575453750e-01 6.50407858407763e-01
7.19791490779694e-01 6.50283657564763e-01 7.19846246403281e-01 6.50321481652376e-01
7.19967466755029e-01 6.50413385576223e-01 7.19997381718750e-01 6.50428898891148e-01
7.20176246033866e-01 6.50568929081752e-01 7.20252442851562e-01 6.50610150439635e-01
7.19905460449711e-01 6.50355990152013e-01 7.19937028617813e-01 6.50383579804924e-01
7.20001047826238e-01 6.50438206296658e-01 7.19989220531875e-01 6.50402259767296e-01
7.19949909002249e-01 6.50374585514868e-01 7.19983488137031e-01 6.50406677904154e-01
7.19758035249094e-01 6.50250386616685e-01 7.19961182460938e-01 6.50399219370852e-01
7.20140117732007e-01 6.50538022058116e-01 7.20075218867188e-01 6.50467413874819e-01
7.20036981908868e-01 6.50452502642665e-01 7.20150891066719e-01 6.50493342816517e-01
7.19913773681752e-01 6.50396626120133e-01 7.20085886222969e-01 6.50457425945606e-01
7.19881153201057e-01 6.50327548183276e-01 7.19999444933906e-01 6.50417872024760e-01
7.20032828391802e-01 6.50475347429548e-01 7.19958458996406e-01 6.50379469921479e-01
7.19933745861213e-01 6.50384623685174e-01 7.20056085039062e-01 6.50484514646203e-01
7.20138668834049e-01 6.50532764246740e-01 7.20140777656250e-01 6.50513991419380e-01
7.19697838782295e-01 6.50222649643925e-01 7.19984550090156e-01 6.50414004027866e-01
7.19963222331039e-01 6.50383007542672e-01 7.19994651379219e-01 6.50388071844808e-01
7.19797797045176e-01 6.50276569681070e-01 7.20058199360000e-01 6.50456949465567e-01
7.19850686707224e-01 6.50327467473392e-01 7.19988545507813e-01 6.50370146957437e-01
7.19993158695931e-01 6.50478252985382e-01 7.20206233981406e-01 6.50608263967641e-01
7.20034680091125e-01 6.50462863652508e-01 7.20139698359375e-01 6.50513991419380e-01
7.19915182948444e-01 6.50391223419928e-01 7.20045300715156e-01 6.50477361287022e-01
7.20025137285851e-01 6.50435734434901e-01 7.20024764633437e-01 6.50447150021485e-01
7.19778826644889e-01 6.50250048218616e-01 7.20002548293281e-01 6.50428516734708e-01
7.19902491677314e-01 6.50364311049359e-01 7.20112606754844e-01 6.50504230871628e-01
7.19973812616844e-01 6.50418347775494e-01 7.20099673125000e-01 6.50460304274009e-01
7.19961377412167e-01 6.50460245929515e-01 7.20058202460938e-01 6.50456949465567e-01
7.19876689717572e-01 6.50367324542508e-01 7.20017159504219e-01 6.50416087412530e-01
7.19868806711820e-01 6.50370615172007e-01 7.20023114609375e-01 6.50431244826037e-01
7.20137347139342e-01 6.50498993480824e-01 7.19986775570937e-01 6.50368131641351e-01
7.19927332571474e-01 6.50357156069498e-01 7.20000829453125e-01 6.50376041210010e-01
7.20068479538875e-01 6.50493797903575e-01 7.20097080597969e-01 6.50482312303598e-01
7.20116542681283e-01 6.50472282398762e-01 7.20002182890625e-01 6.50436736015393e-01
7.19844775516854e-01 6.50365986508764e-01 7.20079662148438e-01 6.50488977675908e-01
7.19780335619229e-01 6.50269883401982e-01 7.19948125754219e-01 6.50409080335962e-01
7.20088022087894e-01 6.50498392532529e-01 7.20086457980781e-01 6.50467367847496e-01
7.19943085687654e-01 6.50374999760780e-01 7.20007196093750e-01 6.50406090569575e-01
7.20074999695537e-01 6.50439364434877e-01 7.20064196715781e-01 6.50455392639967e-01
7.19852475097240e-01 6.50312433069527e-01 7.20086230937500e-01 6.50457425945606e-01
7.19960900830127e-01 6.50389886358592e-01 7.20031321457344e-01 6.50447212741816e-01
7.19774351119628e-01 6.50239028888392e-01 7.19972446520469e-01 6.50432999050510e-01
7.20040380680664e-01 6.50432954319731e-01 7.20125883840156e-01 6.50576594575942e-01
7.19872727184613e-01 6.50393542613590e-01 7.20013023043906e-01 6.50425421073062e-01
7.19981968273548e-01 6.50417308271080e-01 7.20078189347969e-01 6.50483088771581e-01
7.19961971483083e-01 6.50393506634485e-01 7.20076719711563e-01 6.50502559301856e-01
7.19953321780867e-01 6.50365066610565e-01 7.20051103722969e-01 6.50473065187399e-01
7.20060446829814e-01 6.50476833269345e-01 7.20097796757812e-01 6.50482312303598e-01
7.19875324948744e-01 6.50311433433852e-01 7.20020058019844e-01 6.50483935739162e-01
7.19933990398570e-01 6.50357147317824e-01 7.20093591247031e-01 6.50477498396585e-01
7.19938622501498e-01 6.50413393355489e-01 7.19991921926094e-01 6.50406361547339e-01
7.20079721493503e-01 6.50488977675908e-01 7.20045282160469e-01 6.50477361287022e-01
7.19936692581392e-01 6.50398998796249e-01 7.20011086015625e-01 6.50452142851615e-01
7.19880331718178e-01 6.50302021494456e-01 7.19916659816719e-01 6.50387875175241e-01
7.19908153135227e-01 6.50388175892490e-01 7.20111597941719e-01 6.50504230871628e-01
7.19881443922806e-01 6.50304600321120e-01 7.20004125976562e-01 6.50429551863284e-01
7.19955703876771e-01 6.50392817197040e-01 7.20074661015625e-01 6.50467413874819e-01
7.19978914542445e-01 6.50370374014762e-01 7.20055471430313e-01 6.50484514646203e-01
7.19876463068976e-01 6.50306599592470e-01 7.20015523632813e-01 6.50449834354443e-01
7.19862948978624e-01 6.50312705343836e-01 7.19967023605781e-01 6.50390766388053e-01
7.19882656108703e-01 6.50373162881607e-01 7.20025275246406e-01 6.50429019469770e-01
7.20051600043079e-01 6.50455379998660e-01 7.20030481757812e-01 6.50416113181348e-01
7.19929056349700e-01 6.50317345675977e-01 7.20004922992812e-01 6.50393654440539e-01
7.19862162200573e-01 6.50376721895781e-01 7.20012673668906e-01 6.50425421073062e-01
7.19885251199943e-01 6.50360227907141e-01 7.19981680703125e-01 6.50385326736334e-01
7.19996017363128e-01 6.50417859626555e-01 7.20055319023438e-01 6.50484514646203e-01
7.20040410369386e-01 6.50483579837744e-01 7.20044169531250e-01 6.50451340614813e-01
7.19848117666901e-01 6.50383700869750e-01 7.20004918019844e-01 6.50393654440539e-01
7.19756072610658e-01 6.50225185684626e-01 7.19963986144844e-01 6.50432426788258e-01
7.19929410862982e-01 6.50367381914595e-01 7.20062958996406e-01 6.50445808584312e-01
7.19815281439557e-01 6.50294022464239e-01 7.19956094882813e-01 6.50368556583754e-01
7.19748156916764e-01 6.50240725740778e-01 7.20052796640625e-01 6.50445775522431e-01
7.19793949417238e-01 6.50262316121025e-01 7.20018623097969e-01 6.50385843085112e-01
7.19935268073497e-01 6.50386535439782e-01 7.20043869296875e-01 6.50441483312441e-01
7.20091638263683e-01 6.50504186140849e-01 7.20063293043906e-01 6.50445808584312e-01
7.20011037378600e-01 6.50452142851615e-01 7.20010724357031e-01 6.50421934017098e-01
7.20028829042517e-01 6.50425345225219e-01 7.20055346117813e-01 6.50484514646203e-01
7.19869945298428e-01 6.50377130307244e-01 7.20002709074531e-01 6.50428516734708e-01
7.19977047258160e-01 6.50466005503545e-01 7.19971936664688e-01 6.50428718023215e-01
7.19865581408567e-01 6.50329524116829e-01 7.20022325961562e-01 6.50430826690492e-01
7.20044593040369e-01 6.50480498276018e-01 7.19996200063125e-01 6.50438656521675e-01
7.19766409303283e-01 6.50241825534502e-01 7.19903577914688e-01 6.50342911261128e-01
7.19989694126141e-01 6.50401788635502e-01 7.20171336796875e-01 6.50546023033150e-01
7.19982763380073e-01 6.50419219053280e-01 7.20000398762031e-01 6.50452149658473e-01
7.19585440968562e-01 6.50151969178282e-01 7.20009492031250e-01 6.50442799953204e-01
7.19894183625581e-01 6.50362462501287e-01 7.19970913957344e-01 6.50394471263464e-01
7.19950964920600e-01 6.50372194362995e-01 7.19982592941719e-01 6.50425069061278e-01
7.19726061638621e-01 6.50216883263037e-01 7.19886101688750e-01 6.50347419540230e-01
7.20123442999245e-01 6.50495877884810e-01 7.20077038359375e-01 6.50476080625364e-01
7.19841306241826e-01 6.50299133441970e-01 7.19951651757812e-01 6.50360380575236e-01
7.19865058876281e-01 6.50369132249434e-01 7.20097111769844e-01 6.50482312303598e-01
7.19846259041112e-01 6.50319719324501e-01 7.20043623789062e-01 6.50441483312441e-01
7.19965006688497e-01 6.50382748882079e-01 7.20026439882812e-01 6.50415226345029e-01
7.19997227492436e-01 6.50415947871947e-01 7.20050944567344e-01 6.50473065187399e-01
7.20083166351055e-01 6.50484787568784e-01 7.20099065012031e-01 6.50502521377934e-01
7.19885664056142e-01 6.50325511960413e-01 7.20042172929687e-01 6.50451815636241e-01
7.19795319750791e-01 6.50272219126585e-01 7.19987939218750e-01 6.50407440272218e-01
7.19837372060295e-01 6.50312350414826e-01 7.20030897890625e-01 6.50467751462548e-01
7.20002664944073e-01 6.50441929647825e-01 7.20025921210937e-01 6.50422089018972e-01
7.20068145532961e-01 6.50487230258293e-01 7.20015768461563e-01 6.50449834354443e-01
7.19921211803964e-01 6.50367777684750e-01 7.20097706742812e-01 6.50482312303598e-01
7.19877837580207e-01 6.50362070620764e-01 7.20048577734375e-01 6.50470621525481e-01
7.19992382333992e-01 6.50428890625678e-01 7.20021871742812e-01 6.50474186374104e-01
7.19930660604819e-01 6.50388330505401e-01 7.19995998019844e-01 6.50438656521675e-01
7.19829905247689e-01 6.50297271280183e-01 7.19958390546875e-01 6.50379469921479e-01
7.20034518877849e-01 6.50483351321807e-01 7.20023268332344e-01 6.50431244826037e-01
7.19953553468618e-01 6.50412331485686e-01 7.20063122316719e-01 6.50445808584312e-01
7.19956969963835e-01 6.50412227438004e-01 7.20066105988594e-01 6.50499206438230e-01
7.20036031514804e-01 6.50467667349235e-01 7.20023883551719e-01 6.50460118544035e-01
7.19982337828461e-01 6.50470997847472e-01 7.19994711781875e-01 6.50388071844808e-01
7.19865312307364e-01 6.50349220245816e-01 7.19956703539688e-01 6.50415737183494e-01
7.19932208726973e-01 6.50391901188474e-01 7.19998273437500e-01 6.50399326497827e-01
7.19878670437489e-01 6.50381724936198e-01 7.20013913632813e-01 6.50402046323687e-01
7.19861570374094e-01 6.50327571521074e-01 7.20037982160469e-01 6.50441538253507e-01
7.19931752110641e-01 6.50397335978151e-01 7.20075189843750e-01 6.50467413874819e-01
7.19886122483097e-01 6.50369172118172e-01 7.19920749257812e-01 6.50355322107549e-01
7.19698858465493e-01 6.50262165397748e-01 7.19955506640625e-01 6.50388833240463e-01
7.19818974691028e-01 6.50260729150771e-01 7.19970995949531e-01 6.50410341290146e-01
7.19958676002542e-01 6.50379469921479e-01 7.20035618722969e-01 6.50430077287872e-01
7.19857270103092e-01 6.50310546597533e-01 7.19896357070313e-01 6.50331808303794e-01
7.19999115820423e-01 6.50436361638219e-01 7.19961306250000e-01 6.50399219370852e-01
7.19976298037383e-01 6.50449507625273e-01 7.20011860859375e-01 6.50459706729143e-01
7.20055373582942e-01 6.50512262963725e-01 7.20024717797500e-01 6.50447150021485e-01
7.19947670721041e-01 6.50421076353027e-01 7.20072678500625e-01 6.50473609736016e-01
7.19966535932291e-01 6.50398075008417e-01 7.20061860129219e-01 6.50445417676198e-01
7.20036058684517e-01 6.50471265259739e-01 7.20119513070937e-01 6.50499586649853e-01
7.19764371606428e-01 6.50277047133518e-01 7.20078301078750e-01 6.50483088771581e-01
7.19914593423008e-01 6.50338813532786e-01 7.20091101835937e-01 6.50504186140849e-01
7.19838123235870e-01 6.50289416166385e-01 7.20026849023437e-01 6.50415226345029e-01
7.20047622946660e-01 6.50476275107013e-01 7.20065497460937e-01 6.50457403580217e-01
7.19909833277174e-01 6.50361239211716e-01 7.20025448058906e-01 6.50422089018972e-01
7.19870745831494e-01 6.50300227401245e-01 7.19906332563125e-01 6.50337556208926e-01
7.20000862057515e-01 6.50376041210010e-01 7.19984810871406e-01 6.50416020316361e-01
7.19755125337746e-01 6.50311771831921e-01 7.19981253984375e-01 6.50445492551632e-01
7.19787681682308e-01 6.50297316010962e-01 7.20106370468750e-01 6.50512640582260e-01
7.19844938447877e-01 6.50316253661519e-01 7.20048328527656e-01 6.50470621525481e-01
7.19910313565475e-01 6.50378340955508e-01 7.20091377160469e-01 6.50504186140849e-01
7.19985235724782e-01 6.50453515892056e-01 7.20077553554687e-01 6.50476080625364e-01
7.20088134450732e-01 6.50506061916352e-01 7.19963496718750e-01 6.50368210406419e-01
7.20016849748231e-01 6.50403558418506e-01 7.20085191860000e-01 6.50457425945606e-01
7.19877153232644e-01 6.50301582938338e-01 7.19973752031250e-01 6.50425256736069e-01
7.20007568807310e-01 6.50444975230447e-01 7.20107531379219e-01 6.50513483336072e-01
7.19983983831348e-01 6.50402593789528e-01 7.19991238735000e-01 6.50422099812704e-01
7.19963268875358e-01 6.50377430781391e-01 7.20058354230781e-01 6.50456949465567e-01
7.19966145229040e-01 6.50387221960003e-01 7.20004906887031e-01 6.50393654440539e-01
7.20182230549788e-01 6.50567803033005e-01 7.20107605312500e-01 6.50513483336072e-01
7.20053278912614e-01 6.50445365166152e-01 7.19963109648437e-01 6.50393493993178e-01
7.19954628852938e-01 6.50383992592223e-01 7.20017024582344e-01 6.50416087412530e-01
7.19890725022713e-01 6.50378563636996e-01 7.19988036977187e-01 6.50428601820429e-01
7.19926836599701e-01 6.50391240923276e-01 7.20035195531875e-01 6.50437776492214e-01
7.19977118894216e-01 6.50418154266253e-01 7.20080746015625e-01 6.50447659563405e-01
7.19969135859903e-01 6.50396927566689e-01 7.20044576872031e-01 6.50451340614813e-01
7.19895222508052e-01 6.50389502257335e-01 7.20175317680313e-01 6.50568929081752e-01
7.19896102656069e-01 6.50376753985253e-01 7.20040502890625e-01 6.50452166578376e-01
7.19993418238004e-01 6.50451771391666e-01 7.20092907746406e-01 6.50437726899394e-01
7.20055426180522e-01 6.50441602918655e-01 7.19972370441719e-01 6.50432999050510e-01
7.19829091306317e-01 6.50358867508008e-01 7.20046785039063e-01 6.50445453655303e-01
7.19931622064375e-01 6.50402910794616e-01 7.20058314372031e-01 6.50456949465567e-01
7.19934372441713e-01 6.50395192790381e-01 7.19977933605781e-01 6.50411749013148e-01
7.20011873931885e-01 6.50446572897192e-01 7.20064503969375e-01 6.50469287381370e-01
7.19964254216385e-01 6.50395602174252e-01 7.20001773840156e-01 6.50436736015393e-01
7.19985288186472e-01 6.50412601815178e-01 7.20030118215156e-01 6.50465583478367e-01
7.20013861573023e-01 6.50402046323687e-01 7.20018706887031e-01 6.50385843085112e-01
7.19997274562414e-01 6.50441849910349e-01 7.20091437421875e-01 6.50504186140849e-01
7.19914442047019e-01 6.50361171143139e-01 7.20064998969375e-01 6.50457403580217e-01
7.19974494062661e-01 6.50435408678139e-01 7.20055787512031e-01 6.50484514646203e-01
7.20113060545510e-01 6.50503438358909e-01 7.20011695988594e-01 6.50459706729143e-01
7.20030911066039e-01 6.50488337831283e-01 7.20084320558906e-01 6.50466726058054e-01
7.19887309640877e-01 6.50379862774410e-01 7.20015774179687e-01 6.50449834354443e-01
7.19966691739648e-01 6.50410941914305e-01 7.20045902472969e-01 6.50488768608136e-01
7.19903906719754e-01 6.50362388598260e-01 7.20122319492187e-01 6.50522943895881e-01
7.20117893590531e-01 6.50486346339199e-01 7.20144859360000e-01 6.50486607917017e-01
7.19922080910374e-01 6.50411169457834e-01 7.20003567238594e-01 6.50387838466829e-01
7.19920170457243e-01 6.50332802105020e-01 7.19927149660469e-01 6.50357156069498e-01
7.19961089676745e-01 6.50359440256464e-01 7.19887160937500e-01 6.50369570805552e-01
7.20083042559936e-01 6.50448664547325e-01 7.20042513473594e-01 6.50451815636241e-01
7.19912771690135e-01 6.50354575298018e-01 7.20079244933906e-01 6.50488977675908e-01
7.19833007839380e-01 6.50277406924569e-01 7.20036996781875e-01 6.50452502642665e-01
7.20016610704067e-01 6.50415601694612e-01 7.20024992617188e-01 6.50429019469770e-01
7.19983672890308e-01 6.50370698799116e-01 7.20028555129219e-01 6.50425345225219e-01
7.19826640766640e-01 6.50297304342063e-01 7.19975312512031e-01 6.50416616402615e-01
7.19912469905640e-01 6.50372683484342e-01 7.19945394152656e-01 6.50353205174801e-01
7.20081097716214e-01 6.50471235115083e-01 7.20023069972969e-01 6.50431244826037e-01
7.19948691693433e-01 6.50347324049740e-01 7.19952452899688e-01 6.50378575305894e-01
7.19853340693584e-01 6.50308042646304e-01 7.20036212277656e-01 6.50451071063248e-01
7.19809740605088e-01 6.50297182791032e-01 7.19986290582969e-01 6.50368131641351e-01
7.19905752529697e-01 6.50383033797694e-01 7.20124708879219e-01 6.50576594575942e-01
7.19911765238480e-01 6.50322657942216e-01 7.20034558945312e-01 6.50473107487157e-01
7.20059932859343e-01 6.50451804453546e-01 7.20000908085937e-01 6.50376041210010e-01
7.19959312129064e-01 6.50389344727200e-01 7.19998528046875e-01 6.50396920759831e-01
7.19937830918283e-01 6.50397254295859e-01 7.20035954750625e-01 6.50451071063248e-01
7.19971380557999e-01 6.50422324925213e-01 7.20135069594375e-01 6.50510593338770e-01
7.20159498903326e-01 6.50568718069163e-01 7.20149185793281e-01 6.50537343317162e-01
7.19769209362617e-01 6.50315887063611e-01 7.20066786054688e-01 6.50499206438230e-01
7.19961935577661e-01 6.50428951887397e-01 7.20057054648438e-01 6.50456845417885e-01
7.19990755673007e-01 6.50407976069160e-01 7.20033380285469e-01 6.50440619813920e-01
7.20067924163975e-01 6.50438012787418e-01 7.20035103554688e-01 6.50437776492214e-01
7.19979068109606e-01 6.50341546972361e-01 7.20021617211562e-01 6.50474186374104e-01
7.19893210322490e-01 6.50344199702051e-01 7.20109833762031e-01 6.50513483336072e-01
7.19963230826268e-01 6.50399095064665e-01 7.20069541039687e-01 6.50417933529582e-01
7.20022735462144e-01 6.50406866551353e-01 7.20013784855781e-01 6.50402046323687e-01
7.19933331156265e-01 6.50357695756073e-01 7.20017458125000e-01 6.50429246527095e-01
7.20062199410411e-01 6.50445417676198e-01 7.20132066652656e-01 6.50461432267572e-01
7.20118324876183e-01 6.50593331666642e-01 7.20130682343750e-01 6.50501020952014e-01
7.20018862448794e-01 6.50385843085112e-01 7.19955055676094e-01 6.50388833240463e-01
7.20035915524198e-01 6.50430120722107e-01 7.20050468254219e-01 6.50473065187399e-01
7.20033985373203e-01 6.50459273521270e-01 7.20036916860000e-01 6.50452502642665e-01
7.20025630959550e-01 6.50424331003420e-01 7.19987494882812e-01 6.50407440272218e-01
7.20008041668580e-01 6.50449908257470e-01 7.20019140742187e-01 6.50448426307306e-01
7.19912554825891e-01 6.50410265118167e-01 7.20083541926094e-01 6.50466726058054e-01
7.19856121063924e-01 6.50323686750138e-01 7.20039907382813e-01 6.50434709516612e-01
7.19912829131102e-01 6.50413927207615e-01 7.19954609230781e-01 6.50389879551734e-01
7.19950652405944e-01 6.50414514542195e-01 7.20150168984375e-01 6.50493342816517e-01
7.19960510520620e-01 6.50421654935932e-01 7.20086667148437e-01 6.50467367847496e-01
7.19939459729675e-01 6.50384853173519e-01 7.20029547460938e-01 6.50465583478367e-01
7.19966043573760e-01 6.50396751560796e-01 7.19991229672500e-01 6.50423426987889e-01
7.19973107685627e-01 6.50396091295599e-01 7.20051505703125e-01 6.50449181220239e-01
7.19807106760895e-01 6.50314887427936e-01 7.19940148593750e-01 6.50410332214336e-01
7.19937429901228e-01 6.50385124475420e-01 7.20096694101562e-01 6.50511162197593e-01
7.19878739919174e-01 6.50359093106720e-01 7.20072796703750e-01 6.50473609736016e-01
7.20114873630402e-01 6.50506975007693e-01 7.20108556340156e-01 6.50513483336072e-01
7.19966821392936e-01 6.50383602656517e-01 7.19932348605781e-01 6.50391901188474e-01
7.19899818674525e-01 6.50346574322984e-01 7.20044611860000e-01 6.50451340614813e-01
7.20020149604147e-01 6.50483935739162e-01 7.19970424345000e-01 6.50424187573205e-01
7.20019033645238e-01 6.50448426307306e-01 7.20122199308906e-01 6.50522943895881e-01
7.19769410585068e-01 6.50236198207993e-01 7.20058682641250e-01 6.50432993216061e-01
7.19934867938942e-01 6.50392448654316e-01 7.19929218449531e-01 6.50317345675977e-01
7.19901053707207e-01 6.50382313243185e-01 7.20123838085937e-01 6.50495877884810e-01
7.19990913259144e-01 6.50447958578940e-01 7.20120578161094e-01 6.50499586649853e-01
7.19610744851985e-01 6.50170482858845e-01 7.20039553813125e-01 6.50434709516612e-01
7.20093210425902e-01 6.50477498396585e-01 7.20079802953750e-01 6.50488977675908e-01
7.20019322394580e-01 6.50396294528922e-01 7.19967934375000e-01 6.50414652624165e-01
7.19889669049382e-01 6.50347346415129e-01 7.19977794894844e-01 6.50411749013148e-01
7.19986060554333e-01 6.50414315198505e-01 7.20117187551094e-01 6.50527242912728e-01
7.20069067249067e-01 6.50478767389343e-01 7.20065590195313e-01 6.50457403580217e-01
7.19987124851541e-01 6.50413016061090e-01 7.19998416406250e-01 6.50399326497827e-01
7.19851329279202e-01 6.50326565078541e-01 7.20042561144844e-01 6.50451815636241e-01
7.19903713087139e-01 6.50342911261128e-01 7.19978105676094e-01 6.50394803827083e-01
7.19868973810706e-01 6.50383517084592e-01 7.20056295832344e-01 6.50456845417885e-01
7.19982092812540e-01 6.50350914180978e-01 7.19997674738594e-01 6.50450240334885e-01
7.20046201648656e-01 6.50450763976725e-01 7.20123808566719e-01 6.50495877884810e-01
7.19913400415290e-01 6.50394299147204e-01 7.20081171406250e-01 6.50471235115083e-01
7.19941855348397e-01 6.50396066985393e-01 7.20127232274687e-01 6.50519715500510e-01
7.19910378200208e-01 6.50340131145957e-01 7.19992908488594e-01 6.50478252985382e-01
7.20102665356377e-01 6.50468673791768e-01 7.20019399906875e-01 6.50396294528922e-01
7.19911826509563e-01 6.50370906894480e-01 7.20058825820313e-01 6.50432993216061e-01
7.20038639951984e-01 6.50446578731641e-01 7.20089785597969e-01 6.50474833511791e-01
7.19891722426928e-01 6.50342830551243e-01 7.20101740285469e-01 6.50489784774751e-01
7.19983122131238e-01 6.50406221844687e-01 7.20067499372031e-01 6.50499206438230e-01
7.19799211886495e-01 6.50272118968536e-01 7.20047667851562e-01 6.50484520156516e-01
7.19861873242094e-01 6.50346126042783e-01 7.20019232304688e-01 6.50396294528922e-01
7.19967261612457e-01 6.50407951758954e-01 7.20074904882812e-01 6.50467413874819e-01
7.19885493678916e-01 6.50359543331738e-01 7.20034994035469e-01 6.50437776492214e-01
7.19956421757750e-01 6.50397916505873e-01 7.19974934777656e-01 6.50398380344606e-01
7.20000086789100e-01 6.50394190237481e-01 7.20059398876250e-01 6.50451721798845e-01
7.19894914343143e-01 6.50349347631296e-01 7.19950132304688e-01 6.50373309391116e-01
7.19853938742258e-01 6.50320932889990e-01 7.20020193488594e-01 6.50483935739162e-01
7.19985112752801e-01 6.50423301223090e-01 7.19973956207969e-01 6.50425256736069e-01
7.20063760552740e-01 6.50455392639967e-01 7.20056521171875e-01 6.50456845417885e-01
7.20019491452548e-01 6.50409684590445e-01 7.19994639738594e-01 6.50388071844808e-01
7.20004344162745e-01 6.50396803098433e-01 7.19891750507813e-01 6.50366335279188e-01
7.19892426015757e-01 6.50374180020630e-01 7.20003472929687e-01 6.50387838466829e-01
7.20008821171342e-01 6.50403061517894e-01 7.20064446547500e-01 6.50469287381370e-01
7.19984774515731e-01 6.50459369789686e-01 7.20070327677344e-01 6.50475285195421e-01
7.19975201098885e-01 6.50405857191596e-01 7.19924305871406e-01 6.50373724447368e-01
7.19836428829320e-01 6.50351361488770e-01 7.20013206899063e-01 6.50440274608994e-01
7.19834631591660e-01 6.50307474759890e-01 7.19971636926094e-01 6.50410341290146e-01
7.20000307980655e-01 6.50452149658473e-01 7.20019944504219e-01 6.50483935739162e-01
7.19948748632760e-01 6.50391591962652e-01 7.19960279074531e-01 6.50413340845444e-01
7.20051692644734e-01 6.50424937786165e-01 7.19992915793281e-01 6.50478252985382e-01
7.19906913940494e-01 6.50371436856973e-01 7.20122221183906e-01 6.50522943895881e-01
7.19815729986255e-01 6.50310401708705e-01 7.20097604621406e-01 6.50482312303598e-01
7.19995141644623e-01 6.50418993454568e-01 7.20098573566719e-01 6.50495695072060e-01
7.19988610849197e-01 6.50374068193682e-01 7.20026043242187e-01 6.50422089018972e-01
7.20116941902027e-01 6.50479386813395e-01 7.20008728137031e-01 6.50403061517894e-01
7.20101859890524e-01 6.50489784774751e-01 7.20130704972969e-01 6.50501020952014e-01
7.20003447885618e-01 6.50387838466829e-01 7.20075894008437e-01 6.50458318616374e-01
7.19980210315939e-01 6.50377838220445e-01 7.20031210129219e-01 6.50447212741816e-01
7.20011999935778e-01 6.50472840561094e-01 7.20066901914063e-01 6.50499206438230e-01
7.19917565765321e-01 6.50344647009844e-01 7.19955370937500e-01 6.50388833240463e-01
7.19988528556512e-01 6.50366225721192e-01 7.19998875078125e-01 6.50417872024760e-01
7.19854862796192e-01 6.50381359310698e-01 7.20077040309531e-01 6.50476080625364e-01
7.20021261311019e-01 6.50388820599156e-01 7.20038287160469e-01 6.50441538253507e-01
7.19997827308317e-01 6.50463488911009e-01 7.20098119828750e-01 6.50495695072060e-01
7.19977659303647e-01 6.50431377073559e-01 7.19987431835937e-01 6.50407440272218e-01
7.20035682580561e-01 6.50415712549152e-01 7.20096056054688e-01 6.50511162197593e-01
7.19892235670184e-01 6.50318119712940e-01 7.20096681914063e-01 6.50511162197593e-01
7.19996153634645e-01 6.50459453416796e-01 7.20102269399063e-01 6.50489784774751e-01
7.20009242539722e-01 6.50442799953204e-01 7.20120220844375e-01 6.50499586649853e-01
7.19832565549021e-01 6.50282619032758e-01 7.20006573176094e-01 6.50406090569575e-01
7.20034181650824e-01 6.50422392993790e-01 7.20090217500000e-01 6.50474833511791e-01
7.19984407657604e-01 6.50395691635810e-01 7.20038377472969e-01 6.50441538253507e-01
7.20097132068285e-01 6.50491720839565e-01 7.19972633671875e-01 6.50432999050510e-01
7.20060297004728e-01 6.50455778686040e-01 7.20073442875625e-01 6.50451898290942e-01
7.19851117840398e-01 6.50304158847777e-01 7.19970911183906e-01 6.50394471263464e-01
7.19985720163914e-01 6.50384179294606e-01 7.20012389843750e-01 6.50467991161180e-01
7.19899383384386e-01 6.50342862640715e-01 7.20057861340156e-01 6.50450388627142e-01
7.20014223424414e-01 6.50420706837894e-01 7.20031575688125e-01 6.50447212741816e-01
7.20040651081712e-01 6.50421186235159e-01 7.20027226887031e-01 6.50415226345029e-01
7.19861658051647e-01 6.50305086525242e-01 7.20028274879844e-01 6.50419128619314e-01
7.19872921559804e-01 6.50335307028657e-01 7.20023783828125e-01 6.50460118544035e-01
7.19978405072654e-01 6.50404848804247e-01 7.20162047301719e-01 6.50568718069163e-01
7.19964368679804e-01 6.50407732967099e-01 7.19995216352188e-01 6.50432058245534e-01
7.19959909569853e-01 6.50413612147344e-01 7.20029642445937e-01 6.50465583478367e-01
7.19921979162858e-01 6.50406006942465e-01 7.19992257121406e-01 6.50375567647195e-01
7.19949745231270e-01 6.50389254293233e-01 7.19974053683906e-01 6.50425256736069e-01
7.20075132218055e-01 6.50476622256756e-01 7.20121853593750e-01 6.50522943895881e-01
7.20001213670037e-01 6.50398024443188e-01 7.19982881481406e-01 6.50425069061278e-01
7.19948166599682e-01 6.50420932436607e-01 7.19960882824531e-01 6.50399219370852e-01
7.19902769403113e-01 6.50399269125741e-01 7.20053834152656e-01 6.50477620920023e-01
7.19876395386694e-01 6.50310887912827e-01 7.20050942890625e-01 6.50473065187399e-01
7.20064827426053e-01 6.50469287381370e-01 7.20081017379844e-01 6.50471235115083e-01
7.19827965149198e-01 6.50342919040393e-01 7.20065140324531e-01 6.50457403580217e-01
7.19848948725918e-01 6.50314183404367e-01 7.19979531914063e-01 6.50418528157223e-01
7.19887253890633e-01 6.50362246626657e-01 7.20025555507812e-01 6.50422089018972e-01
7.20042514330639e-01 6.50475621648673e-01 7.20063280531875e-01 6.50445808584312e-01
7.19884578578311e-01 6.50358635102437e-01 7.19999559411094e-01 6.50417872024760e-01
7.19942636552247e-01 6.50373530451923e-01 7.20121736730781e-01 6.50522943895881e-01
7.20010532753040e-01 6.50397192061731e-01 7.20085014882813e-01 6.50457425945606e-01
7.19711916271997e-01 6.50253238690065e-01 7.19956170859375e-01 6.50368556583754e-01
7.19806001481764e-01 6.50320001322892e-01 7.20031395820313e-01 6.50447212741816e-01
7.19937009303709e-01 6.50377387023020e-01 7.20040350625000e-01 6.50452166578376e-01
7.19972357922950e-01 6.50470801421006e-01 7.20093757707344e-01 6.50495862326278e-01
7.19962621078181e-01 6.50454191715786e-01 7.20043923410469e-01 6.50441483312441e-01
7.19870569953901e-01 6.50381055919326e-01 7.20085569296875e-01 6.50457425945606e-01
7.19975124574997e-01 6.50427375613633e-01 7.20139043722969e-01 6.50532764246740e-01
7.19734783444139e-01 6.50240286212252e-01 7.19890396250000e-01 6.50368350433206e-01
7.19979497486223e-01 6.50404783652894e-01 7.19991341847969e-01 6.50422099812704e-01
7.19775949061872e-01 6.50293197862047e-01 7.19982838371406e-01 6.50425069061278e-01
7.19976046351825e-01 6.50416750108748e-01 7.20034896403281e-01 6.50454154764272e-01
7.19933491388937e-01 6.50383034770103e-01 7.20076701679688e-01 6.50502559301856e-01
7.19886512922957e-01 6.50391343998550e-01 7.20062325519844e-01 6.50445417676198e-01
7.19935977669860e-01 6.50329184746351e-01 7.20045454122656e-01 6.50506434348709e-01
7.19777899654888e-01 6.50291330838218e-01 7.20014115243438e-01 6.50414283109032e-01
7.19990539104349e-01 6.50399352752850e-01 7.20084511688750e-01 6.50466726058054e-01
7.19979183395009e-01 6.50421798852353e-01 7.20099122355781e-01 6.50502521377934e-01
7.19863466002162e-01 6.50341368049244e-01 7.20058639453125e-01 6.50432993216061e-01
7.20074001661632e-01 6.50441945206357e-01 7.19931351445313e-01 6.50406244210077e-01
7.20091792336234e-01 6.50477323363100e-01 7.20069943461563e-01 6.50417933529582e-01
7.19991423229474e-01 6.50429285423425e-01 7.20014144933906e-01 6.50420706837894e-01
7.19725504766358e-01 6.50260411173275e-01 7.19985808476562e-01 6.50384179294606e-01
7.19794908760781e-01 6.50282481923195e-01 7.19957888137031e-01 6.50407858407763e-01
7.20033396845535e-01 6.50440619813920e-01 7.19986537031250e-01 6.50368131641351e-01
7.19906543363750e-01 6.50401093363607e-01 7.19987394465156e-01 6.50413016061090e-01
7.19931195102950e-01 6.50406244210077e-01 7.20044072199531e-01 6.50451340614813e-01
7.19870821073691e-01 6.50365737572253e-01 7.20068293683906e-01 6.50487230258293e-01
7.19864759119538e-01 6.50348359664520e-01 7.19939307304687e-01 6.50377528994624e-01
7.19930895459820e-01 6.50402261225909e-01 7.20007182578125e-01 6.50406090569575e-01
7.19879516150653e-01 6.50343907007170e-01 7.20028276289062e-01 6.50419128619314e-01
7.20218488978599e-01 6.50535264308336e-01 7.20079365078125e-01 6.50488977675908e-01
7.20018061785242e-01 6.50478295771345e-01 7.20140949218750e-01 6.50513991419380e-01
7.19950296166765e-01 6.50383014349530e-01 7.20050327551094e-01 6.50473065187399e-01
7.19875440372463e-01 6.50355020660993e-01 7.19974940715156e-01 6.50398380344606e-01
7.19802320788412e-01 6.50281472563438e-01 7.19995985075156e-01 6.50438656521675e-01
7.19870528147792e-01 6.50318184864292e-01 7.20018542109375e-01 6.50385843085112e-01
7.20082546251818e-01 6.50493516877592e-01 7.20039158227187e-01 6.50496826955256e-01
7.19833902663021e-01 6.50335763088124e-01 7.19916301965156e-01 6.50387875175241e-01
7.19827461263093e-01 6.50313722482859e-01 7.19989483957344e-01 6.50430054112142e-01
7.19846436475299e-01 6.50319904082068e-01 7.19965219687500e-01 6.50382748882079e-01
7.19919699701940e-01 6.50371533125389e-01 7.20027588593750e-01 6.50419128619314e-01
7.19845714377520e-01 6.50268013460929e-01 7.19920756066719e-01 6.50355322107549e-01
7.19817460043940e-01 6.50357210524360e-01 7.19854779335938e-01 6.50371146106908e-01
#Analytic solution

==> anc/Fig.4_a.txt <==
#f2 G27.19844514760150e-01 7.19949922524062e-01
7.19907716993770e-01 7.20023497680312e-01
7.19808916400177e-01 7.20061145324531e-01
7.20071706068821e-01 7.20008405414688e-01
7.19896727351011e-01 7.20082565961563e-01
7.19902889411425e-01 7.20018200078125e-01
7.19914450828126e-01 7.19919714191719e-01
7.19817798837657e-01 7.19987458644844e-01
7.19987716534006e-01 7.19984816391250e-01
7.19970585220717e-01 7.19926651574531e-01
7.20043496266955e-01 7.20015628085938e-01
7.19895774076019e-01 7.19979363539688e-01
7.19915499732701e-01 7.20017954387031e-01
7.20150587426566e-01 7.20065488593750e-01
7.19995036683791e-01 7.20157205039063e-01
7.19833298316362e-01 7.19992274047500e-01
7.19961762062643e-01 7.20034102953750e-01
7.19968248929980e-01 7.20028757070312e-01
7.19940491591979e-01 7.20074436703750e-01
7.19743926465301e-01 7.19972645907500e-01
7.19926312767373e-01 7.20015418683906e-01
7.19751934866101e-01 7.19899542043281e-01
7.19924518092573e-01 7.19970496379219e-01
7.20015434859069e-01 7.20078474296875e-01
7.19969379505266e-01 7.20062106757812e-01
7.19996447367478e-01 7.19976740063125e-01
7.19870960517108e-01 7.19929402421875e-01
7.20101104367771e-01 7.20058602629219e-01
7.19838009836765e-01 7.19975895922500e-01
7.20045443272283e-01 7.20139040570938e-01
7.19951884731271e-01 7.20090577316719e-01
7.19867690297442e-01 7.19960454047500e-01
7.19968268428119e-01 7.20038211625625e-01
7.19824131886800e-01 7.20038725546875e-01
7.19999171128434e-01 7.20036609699531e-01
7.19957118521140e-01 7.20068622472969e-01
7.19805537199262e-01 7.20027187094375e-01
7.20010023505534e-01 7.19980326613594e-01
7.19942699823197e-01 7.19994013398438e-01
7.19846011856144e-01 7.19981287980781e-01
7.19939380963171e-01 7.20006909648437e-01
7.19970117644115e-01 7.19942373801094e-01
7.19887122263613e-01 7.20053860949531e-01
7.19925311612504e-01 7.20052799254844e-01
7.19870035029405e-01 7.19989424699531e-01
7.19849691176699e-01 7.19967774008437e-01
7.19821089093567e-01 7.19980861757813e-01
7.19951383062241e-01 7.20028679828750e-01
7.19749820535058e-01 7.19977291039688e-01
7.19933157444181e-01 7.20011415090156e-01
7.19943745970165e-01 7.20057590270469e-01
7.19986417363839e-01 7.20008510429687e-01
7.20060359654139e-01 7.20114382656250e-01
7.20120202202734e-01 7.20097006691719e-01
7.20024513890318e-01 7.20155644179687e-01
7.19948845137024e-01 7.19956715793281e-01
7.20055400687310e-01 7.20174855246406e-01
7.19818096960096e-01 7.20042931445313e-01
7.19939424947235e-01 7.19972414672500e-01
7.19966841097592e-01 7.20077239855781e-01
7.19940861003000e-01 7.20029619828750e-01
7.20041330375594e-01 7.20029520625000e-01
7.19875977225204e-01 7.20055014660469e-01
7.19941803573288e-01 7.20089897953750e-01
7.19918434561505e-01 7.20032945715156e-01
7.20041153504002e-01 7.19971259921875e-01
7.19989247317449e-01 7.20017628476563e-01
7.20069146984164e-01 7.20011006923125e-01
7.19947079048719e-01 7.20095470126250e-01
7.20102929304795e-01 7.20128405000000e-01
7.20002169075789e-01 7.20096943515625e-01
7.19951194428201e-01 7.20043514696562e-01
7.19983992840579e-01 7.19938800558906e-01
7.20169930777907e-01 7.20079522199531e-01
7.19966916042921e-01 7.20028278004844e-01
7.19983372701990e-01 7.20052512695313e-01
7.20009065092103e-01 7.20113712539062e-01
7.19898988528117e-01 7.20207353683906e-01
7.19987832349618e-01 7.20097183683906e-01
7.20041770803844e-01 7.20043996847969e-01
7.19964498819399e-01 7.20035587863594e-01
7.20025691765040e-01 7.20089513398438e-01
7.20054681302727e-01 7.19983215492812e-01
7.19888620713231e-01 7.20013657382813e-01
7.19937139207587e-01 7.19990636875000e-01
7.19998442474216e-01 7.20104711547500e-01
7.19947360607850e-01 7.20060169648437e-01
7.19921808966822e-01 7.20057423957344e-01
7.20004318524174e-01 7.20076968437500e-01
7.19884335581493e-01 7.20067011403281e-01
7.19952100536776e-01 7.20048928097969e-01
7.19906036972068e-01 7.19857676156875e-01
7.20069526295729e-01 7.20050240832344e-01
7.20016382271482e-01 7.19954773215156e-01
7.19961657050787e-01 7.20013800012031e-01
7.19863927285154e-01 7.19936573070938e-01
7.19984706374593e-01 7.20047662460938e-01
7.19966710414231e-01 7.20042254738594e-01
7.20105031276422e-01 7.20129566914062e-01
7.19928306610403e-01 7.19953077890625e-01
7.19748779285728e-01 7.20010962500000e-01
7.20058254300691e-01 7.20009335195313e-01
7.19942920627072e-01 7.20009699570312e-01
7.19780750210661e-01 7.19994276965156e-01
7.19963795328210e-01 7.20083281222969e-01
7.19797631017137e-01 7.20061691445313e-01
7.19849873609256e-01 7.19993372004219e-01
7.19935033982636e-01 7.20118295610000e-01
7.19944759218724e-01 7.20042413476563e-01
7.19730740754678e-01 7.20062087929687e-01
7.19901295420502e-01 7.20079598215156e-01
7.20035473649742e-01 7.20037629411094e-01
7.19956890558477e-01 7.20067824504219e-01
7.19764718613235e-01 7.20016452421875e-01
7.19992623166315e-01 7.20012268085937e-01
7.19885398619739e-01 7.19967064894844e-01
7.20018049132604e-01 7.20072690961563e-01
7.20098446330237e-01 7.20070002460938e-01
7.19851294004706e-01 7.20022841953125e-01
7.19906439630155e-01 7.20115685597969e-01
7.19886895935369e-01 7.19998804621406e-01
7.19788585150294e-01 7.19943327851562e-01
7.19991798090158e-01 7.19978080546875e-01
7.19719423647546e-01 7.19928243242188e-01
7.19845474034277e-01 7.19895668825156e-01
7.19933697169599e-01 7.19942212641250e-01
7.19946423542081e-01 7.20071583461563e-01
7.20038668913936e-01 7.20198457575156e-01
7.19968494357767e-01 7.20142215664063e-01
7.19999293342453e-01 7.20113924426094e-01
7.20034859203598e-01 7.20042803957344e-01
7.19989205527857e-01 7.20043756445312e-01
7.19893857057390e-01 7.19993069164688e-01
7.20007319107396e-01 7.20022536887031e-01
7.19790140166779e-01 7.20019823320313e-01
7.19977685333763e-01 7.20002759531250e-01
7.19984316071469e-01 7.19976169218750e-01
7.19960941850175e-01 7.20027330063125e-01
7.19954590802639e-01 7.20074959101562e-01
7.19833104422101e-01 7.20019679621406e-01
7.19968925398822e-01 7.20069466835937e-01
7.19880909336379e-01 7.20023928554687e-01
7.19889667789752e-01 7.20017555976562e-01
7.19995840135902e-01 7.20091763840156e-01
7.19794007333960e-01 7.19951916340156e-01
7.20099921613056e-01 7.20019948125000e-01
7.19917124215405e-01 7.20030246457344e-01
7.19989884787683e-01 7.20099127590156e-01
7.19915069036604e-01 7.19961253996406e-01
7.20016806790248e-01 7.20029801926094e-01
7.20025750100224e-01 7.20061383969375e-01
7.20024223097721e-01 7.20031798906250e-01
7.19785471072043e-01 7.19990241625625e-01
7.19828521252236e-01 7.19961232641250e-01
7.19979245942165e-01 7.19991372851563e-01
7.19794674675422e-01 7.20096042536094e-01
7.19776334559346e-01 7.20036130156250e-01
7.20059756335215e-01 7.20032557773437e-01
7.19894603489156e-01 7.19959570312500e-01
7.20319704198090e-01 7.20108137031250e-01
7.19948303250204e-01 7.19997994765625e-01
7.19657707399522e-01 7.20073489399062e-01
7.19961022106736e-01 7.20050849230781e-01
7.20117380092811e-01 7.20046933332344e-01
7.19867356787540e-01 7.20088273644844e-01
7.20045937611613e-01 7.20116708906250e-01
7.19817537464126e-01 7.19976332902656e-01
7.20023764583465e-01 7.20109961418281e-01
7.20002583992568e-01 7.20076830625000e-01
7.19865690637560e-01 7.20003799438125e-01
7.19797109665692e-01 7.20055128082969e-01
7.19896208534318e-01 7.20099325504844e-01
7.19789345636715e-01 7.19931142785469e-01
7.20012191662328e-01 7.20005211574531e-01
7.19951528880554e-01 7.20024767082344e-01
7.19923853564177e-01 7.20035302953750e-01
7.19905735637210e-01 7.20086086535469e-01
7.19970374272076e-01 7.20014473879219e-01
7.19863904595088e-01 7.20008306301094e-01
7.19962991548902e-01 7.20110539997031e-01
7.19917529308230e-01 7.20024110024062e-01
7.19899985828622e-01 7.20141788828125e-01
7.19957368242787e-01 7.20084942968750e-01
7.19859558270170e-01 7.20007258410469e-01
7.19847515725975e-01 7.20153364843750e-01
7.19944596703613e-01 7.20097112445937e-01
7.19963478845716e-01 7.19971155090156e-01
7.19940109928257e-01 7.20036741796875e-01
7.20134003750601e-01 7.20070170402656e-01
7.19934061135563e-01 7.20017502617188e-01
7.19884554103080e-01 7.20011952590156e-01
7.20158194691159e-01 7.20067229414062e-01
7.20096466269655e-01 7.20057498434531e-01
7.20048212479279e-01 7.20159692656250e-01
7.19873764599979e-01 7.19986017355781e-01
7.19902300963424e-01 7.20028110793281e-01
7.19855590878046e-01 7.19988946769844e-01
7.19886582719830e-01 7.20023585012031e-01
7.20035417298679e-01 7.20057385793281e-01
7.20075670209619e-01 7.20154645727187e-01
7.19831546116616e-01 7.20039011899062e-01
7.19989655359286e-01 7.20071827965781e-01
7.19925950681918e-01 7.19976316078750e-01
7.20054969399320e-01 7.20005705390625e-01
7.19925334983178e-01 7.20105493164062e-01
7.19934601053382e-01 7.20083531679687e-01
7.19857010075789e-01 7.20020139035469e-01
7.19862818555568e-01 7.19981984426094e-01
7.19743818293279e-01 7.19946875781250e-01
7.19773425341423e-01 7.19997611000625e-01
7.19889498301881e-01 7.19924547472969e-01
7.20093021637935e-01 7.19964123058906e-01
7.19843339153528e-01 7.19984358671875e-01
7.20021868965530e-01 7.20072363281250e-01
7.19882254100173e-01 7.19935431926094e-01
7.19895447766124e-01 7.20081118437500e-01
7.19875308121593e-01 7.19981992968750e-01
7.19998616443725e-01 7.20080835192344e-01
7.19922001900206e-01 7.19963229543281e-01
7.20128362074592e-01 7.20059195817344e-01
7.19916400776554e-01 7.19968397890625e-01
7.19953900734966e-01 7.19989305168281e-01
7.20086981317313e-01 7.20099675117188e-01
7.19920590310444e-01 7.20002600715156e-01
7.19837252317150e-01 7.20089697968750e-01
7.20140100437947e-01 7.20070325441719e-01
7.20030850677901e-01 7.19874836953125e-01
7.20027994606570e-01 7.20009022031250e-01
7.19911691085486e-01 7.20004591535469e-01
7.20065017720184e-01 7.20140034387031e-01
7.19913595429548e-01 7.19983758320312e-01
7.19933614651847e-01 7.20068650546875e-01
7.19884702435690e-01 7.19990075078125e-01
7.20024161991828e-01 7.20024447343750e-01
7.19927639704773e-01 7.19986638188125e-01
7.20036092756473e-01 7.20064240766250e-01
7.19921446840352e-01 7.20103760504844e-01
7.19882461287990e-01 7.19932157902656e-01
7.19948333919422e-01 7.20101230597969e-01
7.19896379233576e-01 7.20113270715156e-01
7.19834748137606e-01 7.20003247265625e-01
7.19955303478615e-01 7.20021975465781e-01
7.19792845757093e-01 7.20088325673125e-01
7.19817404464299e-01 7.20062048668906e-01
7.19971506481790e-01 7.20016758242187e-01
7.20022550507902e-01 7.20132644269844e-01
7.20017739267362e-01 7.20020123710938e-01
7.20226434837950e-01 7.20182397004219e-01
7.19825715774416e-01 7.19986796625625e-01
7.19910810061477e-01 7.19978676093750e-01
7.19903314068163e-01 7.20018680375625e-01
7.19906255858090e-01 7.20024809972969e-01
7.19977218532350e-01 7.19997021442344e-01
7.19963031183050e-01 7.20056281523437e-01
7.20193359717071e-01 7.20166746574531e-01
7.19902361534404e-01 7.20050571340156e-01
7.19944503963009e-01 7.20036203837187e-01
7.20097012301449e-01 7.20014854257812e-01
7.20030089250897e-01 7.20078175273437e-01
7.20186545591449e-01 7.20163817199531e-01
7.19912050818126e-01 7.20013296926094e-01
7.19792382315118e-01 7.20041169047500e-01
7.19765126491980e-01 7.19975990129219e-01
7.19909326777709e-01 7.19908480390625e-01
7.19932667286085e-01 7.20011407863594e-01
7.19748217540973e-01 7.19985589711562e-01
7.20053024133863e-01 7.20098414032500e-01
7.19853998661806e-01 7.20109772460938e-01
7.20035060026967e-01 7.20076360441719e-01
7.19879733091568e-01 7.20090024477187e-01
7.19916485840197e-01 7.19954893395469e-01
7.19928208537591e-01 7.20092927433906e-01
7.20025762368810e-01 7.20081958789062e-01
7.19996608274056e-01 7.20012361313125e-01
7.20056686619889e-01 7.20152322653281e-01
7.19972908453360e-01 7.20018129816719e-01
7.19937467727589e-01 7.20049016340156e-01
7.19978222985801e-01 7.20017234933906e-01
7.19733516495731e-01 7.20033349570313e-01
7.19966096154798e-01 7.20055848254219e-01
7.19913216248914e-01 7.20089142836563e-01
7.20042408449855e-01 7.20048905441719e-01
7.20012771624692e-01 7.20074350114219e-01
7.20138474873579e-01 7.20079970820312e-01
7.19914083451568e-01 7.20058555480781e-01
7.19913766189378e-01 7.20069049203750e-01
7.19950344949751e-01 7.20015033359375e-01
7.19951003074157e-01 7.20045623176094e-01
7.19891594358029e-01 7.20087680141250e-01
7.19910116067053e-01 7.19980980934531e-01
7.19893957587493e-01 7.20094310219375e-01
7.19861766152466e-01 7.20102151289063e-01
7.20144966434598e-01 7.20121363840156e-01
7.20103866197872e-01 7.20052717575156e-01
7.19818217619255e-01 7.20008502070313e-01
7.20058823000286e-01 7.19991699750625e-01
7.20016568328493e-01 7.20063064906875e-01
7.20056808859482e-01 7.20038748215156e-01
7.19934071507221e-01 7.20077158566719e-01
7.19994538408360e-01 7.20165203891250e-01
7.20045187079195e-01 7.20177046574531e-01
7.19951683114561e-01 7.20106297680313e-01
7.20005328932351e-01 7.20071114531250e-01
7.19843823283066e-01 7.20067274531250e-01
7.20074881082398e-01 7.19975536730781e-01
7.19963856741788e-01 7.20023767277656e-01
7.19951312615847e-01 7.20021117277656e-01
7.19883079717652e-01 7.19966956676719e-01
7.19765062546379e-01 7.20001409074531e-01
7.20094991812285e-01 7.20039173242187e-01
7.19986118770579e-01 7.20035246875000e-01
7.20075990624641e-01 7.20116094347969e-01
7.19978786901691e-01 7.20030657656250e-01
7.19867014825071e-01 7.19961881367188e-01
7.19992156157835e-01 7.20095761992187e-01
7.19746717822819e-01 7.20051701808906e-01
7.19848762200842e-01 7.20005775664063e-01
7.19945099923564e-01 7.20079583566719e-01
7.19972054474640e-01 7.20052678515625e-01
7.19949552632904e-01 7.20073563750000e-01
7.19997918099884e-01 7.20045050453750e-01
7.19908758307014e-01 7.19997947617187e-01
7.19884426836670e-01 7.20007131875000e-01
7.19941071748175e-01 7.19960528058906e-01
7.20013320863162e-01 7.20090183164062e-01
7.19864916337162e-01 7.20080837199531e-01
7.19843133080071e-01 7.20037564933906e-01
7.19846377484191e-01 7.20069934672500e-01
7.20076482617059e-01 7.20084610507812e-01
7.19907203197956e-01 7.20053721328125e-01
7.19946764709769e-01 7.20010597445938e-01
7.20040513008559e-01 7.20132415000000e-01
7.19969520126078e-01 7.20021061367187e-01
7.20113606943827e-01 7.20015600063125e-01
7.20004694387045e-01 7.20112760859375e-01
7.20007633769889e-01 7.20005553539688e-01
7.19868412327136e-01 7.20056286105781e-01
7.19970323307625e-01 7.20099942707344e-01
7.19964765970348e-01 7.20153967094375e-01
7.19900954239808e-01 7.20059722512031e-01
7.20053551385158e-01 7.20023562563125e-01
7.20002203643232e-01 7.20130831847969e-01
7.19871237934787e-01 7.19942439113594e-01
7.20022288378712e-01 7.20058698305312e-01
7.19828347728951e-01 7.20050338945312e-01
7.20105084602212e-01 7.20097693266250e-01
7.19991644669120e-01 7.20085834152656e-01
7.20044655959356e-01 7.20109199465156e-01
7.19954299098207e-01 7.20072824933906e-01
7.19806260918045e-01 7.19973335976563e-01
7.19867248077850e-01 7.20046292421875e-01
7.19985479834440e-01 7.20025391105781e-01
7.19916599112729e-01 7.20115267187500e-01
7.19865691107901e-01 7.19909155531875e-01
7.19890501199379e-01 7.19989296289062e-01
7.19969386978475e-01 7.20027904062500e-01
7.19972438203573e-01 7.19969768332344e-01
7.20075991385475e-01 7.20008078852188e-01
7.19962889327640e-01 7.20082308320313e-01
7.19839264078329e-01 7.19985071066719e-01
7.19940750219913e-01 7.19985378149062e-01
7.19888070910293e-01 7.20059845898438e-01
7.19967060801205e-01 7.20045935195312e-01
7.19806090843872e-01 7.20005414918906e-01
7.19921395633669e-01 7.19999192929688e-01
7.19855193820819e-01 7.19968843996406e-01
7.19823115295889e-01 7.19966452394844e-01
7.19898764186059e-01 7.20131380078125e-01
7.19842761607385e-01 7.20020029609375e-01
7.19971438766006e-01 7.19908274152656e-01
7.19773782286900e-01 7.19991883813125e-01
7.20237658248018e-01 7.20088222082344e-01
7.19891385936255e-01 7.20106395949531e-01
7.19852252748533e-01 7.20041832109375e-01
7.19950818502759e-01 7.20110165937500e-01
7.20014041071531e-01 7.20038390883438e-01
7.19946464164200e-01 7.20029351457344e-01
7.19840225119910e-01 7.19916522148437e-01
7.19775206273769e-01 7.19948229660469e-01
7.20054357492462e-01 7.20035297899688e-01
7.19911867170253e-01 7.20065893750000e-01
7.20040615917852e-01 7.19966855012031e-01
7.19886559292947e-01 7.19985889125625e-01
7.19805039557814e-01 7.19985480625000e-01
7.19982859508657e-01 7.20044484777656e-01
7.19856704213675e-01 7.19957407004219e-01
7.19948467587625e-01 7.20019265402656e-01
7.20054526646674e-01 7.19947718058906e-01
7.19965545270416e-01 7.19957555102188e-01
7.19990903362904e-01 7.20056727707344e-01
7.19916611603848e-01 7.20040783473594e-01
7.19973873243801e-01 7.20065149203750e-01
7.20077114018740e-01 7.20124810817344e-01
7.19886030147942e-01 7.20083857539062e-01
7.19815797146611e-01 7.20006213957344e-01
7.19830583207228e-01 7.20017423488594e-01
7.19999168083189e-01 7.20084929387031e-01
7.19968106666375e-01 7.20017764738594e-01
7.20026930100187e-01 7.20005397004219e-01
7.19880207717636e-01 7.20030709648438e-01
7.20089220108633e-01 7.20049172250625e-01
7.20203676999711e-01 7.20124583149063e-01
7.19948742387668e-01 7.20030407851563e-01
7.20049744989732e-01 7.20099384711563e-01
7.19805201587143e-01 7.19986869555313e-01
7.19920265111851e-01 7.19978475558906e-01
7.19933773373875e-01 7.20096122707344e-01
7.19884641313573e-01 7.20063847199531e-01
7.19950191446193e-01 7.20050400168281e-01
7.20138365425287e-01 7.20018812148438e-01
7.19914977713299e-01 7.20027248906250e-01
7.20023299569224e-01 7.20006104528281e-01
7.19812238142907e-01 7.20027071601563e-01
7.19940728303818e-01 7.20010622785469e-01
7.19869481732588e-01 7.20036624191719e-01
7.20020851031253e-01 7.20004082250625e-01
7.19773937493760e-01 7.19900951992188e-01
7.20043083504759e-01 7.20081318554688e-01
7.19835002492944e-01 7.19968784555312e-01
7.19889895008239e-01 7.19972473671875e-01
7.19699350314116e-01 7.19880250246406e-01
7.19823740366048e-01 7.19948119230781e-01
7.20025808201648e-01 7.20159791039688e-01
7.20070430378862e-01 7.20147977043281e-01
7.19952114356042e-01 7.20069927773437e-01
7.19902908612680e-01 7.19952252812500e-01
7.19924362953930e-01 7.20031487355781e-01
7.19972191575538e-01 7.19987128945312e-01
7.19898135518755e-01 7.20070421820938e-01
7.20165297056641e-01 7.20104983515625e-01
7.20079907705490e-01 7.20033419804688e-01
7.20054109077299e-01 7.19991462812500e-01
7.19843718546520e-01 7.20033132743438e-01
7.20046946196055e-01 7.20112608410469e-01
7.19981012718003e-01 7.20072637485000e-01
7.20109228001295e-01 7.20096865703125e-01
7.19943735181182e-01 7.19963969387031e-01
7.19921805013296e-01 7.20078282890625e-01
7.20049198234367e-01 7.20072399035469e-01
7.19963260912402e-01 7.20073963149062e-01
7.19890249990982e-01 7.20103704140625e-01
7.19871208784924e-01 7.20070950793281e-01
7.19803681472339e-01 7.20030501445312e-01
7.19835025003581e-01 7.20096765778281e-01
7.19865030461046e-01 7.20037201391250e-01
7.19868926223311e-01 7.20124171781875e-01
7.19946522452983e-01 7.20034703957344e-01
7.20135256473112e-01 7.19991051367188e-01
7.19983995149314e-01 7.20074444399063e-01
7.19812361866263e-01 7.19997184035469e-01
7.19994240474800e-01 7.19996289960937e-01
7.19947603874547e-01 7.19987638488594e-01
7.19899007162476e-01 7.19999602485000e-01
7.19980223117232e-01 7.20008086015625e-01
7.19935700773655e-01 7.20063610429687e-01
7.20007916645381e-01 7.20067099465156e-01
7.19883248415915e-01 7.19989574242813e-01
7.19974755966170e-01 7.20052429570312e-01
7.20022749826458e-01 7.20012909997031e-01
7.19899135925548e-01 7.20050771757812e-01
7.20080229262749e-01 7.20147764074531e-01
7.20067118046147e-01 7.19974429191719e-01
7.19978258900256e-01 7.20028798422500e-01
7.19969475881807e-01 7.20094121754844e-01
7.20035064205906e-01 7.19956529125625e-01
7.19933955986857e-01 7.20011504242812e-01
7.19932543959787e-01 7.20110720117188e-01
7.19956263757585e-01 7.19945405976563e-01
7.20129305851600e-01 7.19981091093750e-01
7.20063333611156e-01 7.20204780246406e-01
7.19952320950332e-01 7.20036685610000e-01
7.19858553964487e-01 7.20042087551094e-01
7.19968015563818e-01 7.20041513122031e-01
7.19882570182071e-01 7.20021631547500e-01
7.19903198497406e-01 7.20064334347969e-01
7.20190188125635e-01 7.20101227160469e-01
7.20015227646326e-01 7.20010039332969e-01
7.20031372960675e-01 7.20142021132812e-01
7.19979379657295e-01 7.20106051992188e-01
7.20039573005904e-01 7.20064385859375e-01
7.19899786804196e-01 7.20040574203750e-01
7.20153668761249e-01 7.20005837145469e-01
7.19830497461982e-01 7.20065804035469e-01
7.19946703205156e-01 7.20130287758438e-01
7.19975706486622e-01 7.20030853828125e-01
7.20165637623831e-01 7.20080043070938e-01
7.19981613363530e-01 7.20050883996406e-01
7.19947514666063e-01 7.20003318722969e-01
7.19815202996935e-01 7.20017635351562e-01
7.20122206590877e-01 7.20049709921875e-01
7.19961146254706e-01 7.19998532433906e-01
7.19921000441181e-01 7.20078590078125e-01
7.19991729533172e-01 7.20075497445938e-01
7.20057548377751e-01 7.20041553566719e-01
7.20060035507441e-01 7.20117935742188e-01
7.20153834022081e-01 7.20130205883437e-01
7.20041103042925e-01 7.20063314375000e-01
7.19985151627093e-01 7.20065248449531e-01
7.20035341729597e-01 7.20097702629219e-01
7.19862407732064e-01 7.19965860570937e-01
7.20005364406678e-01 7.19928377433906e-01
7.20026794051506e-01 7.20023323371406e-01
7.19947822345751e-01 7.20054702367813e-01
7.20049692809085e-01 7.20031852863594e-01
7.19880250222568e-01 7.20071582890625e-01
7.19925057731357e-01 7.20005602578125e-01
7.19968863933543e-01 7.20038740000000e-01
7.19978534198951e-01 7.20119861601562e-01
7.20094325951938e-01 7.20008736625625e-01
7.19963339569808e-01 7.20073056027656e-01
7.19852091003972e-01 7.19998811640625e-01
7.19854935595543e-01 7.20022463891250e-01
7.19870585153914e-01 7.19969582211562e-01
7.19907795656589e-01 7.20057145859375e-01
7.19856389966526e-01 7.20165754726562e-01
7.20004015844735e-01 7.20097318422500e-01
7.19879809271513e-01 7.19999118410469e-01
7.19894419083063e-01 7.20079843710938e-01
7.20078452728827e-01 7.19966490441719e-01
7.19837711725143e-01 7.19986755988594e-01
7.19995754126182e-01 7.20064699453125e-01
7.19933960167619e-01 7.20022825273438e-01
7.19843934003661e-01 7.19993654972969e-01
7.19901386480063e-01 7.20051659203750e-01
7.19985326022211e-01 7.20078095285469e-01
7.19912932538736e-01 7.20112127746406e-01
7.19939315380245e-01 7.20061809074531e-01
7.19869218664477e-01 7.20044612533125e-01
7.19923258277607e-01 7.20022921144844e-01
7.19915407163110e-01 7.19994201484375e-01
7.19920001910942e-01 7.20083128789063e-01
7.20112788078486e-01 7.20159821222969e-01
7.19850461377842e-01 7.20000402797500e-01
7.19815286599491e-01 7.19937559804687e-01
7.20061358925166e-01 7.20029034254844e-01
7.19810379845630e-01 7.20078153019844e-01
7.19995660858790e-01 7.19998403137031e-01
7.20087824607634e-01 7.20096072445938e-01
7.20123133557729e-01 7.20024515258438e-01
7.19990708293567e-01 7.19975425742188e-01
7.19843626454780e-01 7.20011165429687e-01
7.20085780660965e-01 7.20097327199531e-01
7.20081477881176e-01 7.20112091875000e-01
7.19935506672431e-01 7.20068258500625e-01
7.19945332770674e-01 7.20067998945313e-01
7.19890229842652e-01 7.20100222929688e-01
7.20071953498670e-01 7.20058273137031e-01
7.20080040729122e-01 7.20049480363594e-01
7.20130982398287e-01 7.20080179062500e-01
7.19879503231524e-01 7.20013896887031e-01
7.19983909536313e-01 7.20219943176094e-01
7.19701005847138e-01 7.19930451914063e-01
7.19954397297851e-01 7.20069080102188e-01
7.20050712228556e-01 7.20089119335938e-01
7.19888837196365e-01 7.19999459765625e-01
7.19938217520205e-01 7.20030342055313e-01
7.19925988625067e-01 7.20151849777656e-01
7.20149364497805e-01 7.20101286847969e-01
7.19948817234798e-01 7.20076658410469e-01
7.20098947651260e-01 7.20135071574531e-01
7.19887625808334e-01 7.19946379465156e-01
7.19884183758071e-01 7.20038851938125e-01
7.19832484697795e-01 7.20063419125625e-01
7.19901112078633e-01 7.19940112809531e-01
7.19940822329287e-01 7.20070690546875e-01
7.19784109361883e-01 7.20061284867812e-01
7.19886872811879e-01 7.20045210715156e-01
7.19928851649015e-01 7.19948215597969e-01
7.19976874220870e-01 7.20069899504219e-01
7.19811000496207e-01 7.20012620871406e-01
7.19707856381378e-01 7.19909157133438e-01
7.20035588798844e-01 7.19973183879219e-01
7.20035332720800e-01 7.19992028539688e-01
7.19976445664379e-01 7.20141216168906e-01
7.20080384584120e-01 7.20078043867187e-01
7.19991418216666e-01 7.20026820898438e-01
7.19840732526224e-01 7.20042990000000e-01
7.20036023165503e-01 7.20035610468750e-01
7.19904540440774e-01 7.19944501992188e-01
7.20122614907916e-01 7.20013624308906e-01
7.19893758158951e-01 7.20082097656250e-01
7.20131241566884e-01 7.20010232043281e-01
7.19946015357528e-01 7.20016837187500e-01
7.19877047748011e-01 7.20035895468750e-01
7.19885872500060e-01 7.20029554203750e-01
7.19893383228983e-01 7.20115843762031e-01
7.20030223399050e-01 7.20068400429688e-01
7.19904449192199e-01 7.19951787133438e-01
7.19918536047302e-01 7.20046421586563e-01
7.19836096099018e-01 7.20054569552344e-01
7.19820172914176e-01 7.20082356601563e-01
7.20047729523056e-01 7.20040973957344e-01
7.19949481204271e-01 7.19968051156875e-01
7.19938117709637e-01 7.20041224726563e-01
7.19862866579267e-01 7.20019214296875e-01
7.19946918108112e-01 7.20049972980781e-01
7.19931978686629e-01 7.20025367199531e-01
7.20212627517773e-01 7.20040316222969e-01
7.19918944624531e-01 7.19937609777656e-01
7.19976879430620e-01 7.20070215531875e-01
7.20105037883673e-01 7.19983698840156e-01
7.20047359297464e-01 7.20145629426094e-01
7.20115253260551e-01 7.20083440519844e-01
7.19960232819498e-01 7.20066939699531e-01
7.20089167417626e-01 7.20033435441719e-01
7.20020621734683e-01 7.20016897992812e-01
7.20061269126007e-01 7.20055427653281e-01
7.20024571971491e-01 7.20048952836562e-01
7.20039218336760e-01 7.20104982172500e-01
7.19853006260176e-01 7.19950031262031e-01
7.19948418072349e-01 7.20019481183906e-01
7.20010483853444e-01 7.20055403656875e-01
7.20003135820822e-01 7.20030041457344e-01
7.19978643561390e-01 7.19981322343750e-01
7.19867059756669e-01 7.20025498867187e-01
7.19910850072297e-01 7.19953314894844e-01
7.19692877620453e-01 7.20000491093750e-01
7.20025076486096e-01 7.20123010375625e-01
7.19885784101674e-01 7.19974382016250e-01
7.19780388167190e-01 7.19954126742812e-01
7.20000578588024e-01 7.20100739257813e-01
7.19961105591624e-01 7.19951145895469e-01
7.19988120315503e-01 7.20130436093750e-01
7.19900940911283e-01 7.20030784101563e-01
7.19925860443452e-01 7.20117830234375e-01
7.19840507231787e-01 7.20025841926094e-01
7.19947842465126e-01 7.20027966601562e-01
7.20073875955824e-01 7.19946394191719e-01
7.20125807982120e-01 7.20133702668281e-01
7.19990979767338e-01 7.20081402731406e-01
7.19976360942804e-01 7.20063067773437e-01
7.20049764404783e-01 7.20043853813125e-01
7.19953732011777e-01 7.20059971691719e-01
7.19944061100910e-01 7.19907818945313e-01
7.19891659570433e-01 7.20096864777656e-01
7.19872566257901e-01 7.20072901718750e-01
7.20147592301497e-01 7.20123874023438e-01
7.20051583354013e-01 7.20054660961562e-01
7.20023806198401e-01 7.19957260390625e-01
7.19979766454293e-01 7.19957575453750e-01
7.19791490779694e-01 7.19846246403281e-01
7.19967466755029e-01 7.19997381718750e-01
7.20176246033866e-01 7.20252442851562e-01
7.19905460449711e-01 7.19937028617813e-01
7.20001047826238e-01 7.19989220531875e-01
7.19949909002249e-01 7.19983488137031e-01
7.19758035249094e-01 7.19961182460938e-01
7.20140117732007e-01 7.20075218867188e-01
7.20036981908868e-01 7.20150891066719e-01
7.19913773681752e-01 7.20085886222969e-01
7.19881153201057e-01 7.19999444933906e-01
7.20032828391802e-01 7.19958458996406e-01
7.19933745861213e-01 7.20056085039062e-01
7.20138668834049e-01 7.20140777656250e-01
7.19697838782295e-01 7.19984550090156e-01
7.19963222331039e-01 7.19994651379219e-01
7.19797797045176e-01 7.20058199360000e-01
7.19850686707224e-01 7.19988545507813e-01
7.19993158695931e-01 7.20206233981406e-01
7.20034680091125e-01 7.20139698359375e-01
7.19915182948444e-01 7.20045300715156e-01
7.20025137285851e-01 7.20024764633437e-01
7.19778826644889e-01 7.20002548293281e-01
7.19902491677314e-01 7.20112606754844e-01
7.19973812616844e-01 7.20099673125000e-01
7.19961377412167e-01 7.20058202460938e-01
7.19876689717572e-01 7.20017159504219e-01
7.19868806711820e-01 7.20023114609375e-01
7.20137347139342e-01 7.19986775570937e-01
7.19927332571474e-01 7.20000829453125e-01
7.20068479538875e-01 7.20097080597969e-01
7.20116542681283e-01 7.20002182890625e-01
7.19844775516854e-01 7.20079662148438e-01
7.19780335619229e-01 7.19948125754219e-01
7.20088022087894e-01 7.20086457980781e-01
7.19943085687654e-01 7.20007196093750e-01
7.20074999695537e-01 7.20064196715781e-01
7.19852475097240e-01 7.20086230937500e-01
7.19960900830127e-01 7.20031321457344e-01
7.19774351119628e-01 7.19972446520469e-01
7.20040380680664e-01 7.20125883840156e-01
7.19872727184613e-01 7.20013023043906e-01
7.19981968273548e-01 7.20078189347969e-01
7.19961971483083e-01 7.20076719711563e-01
7.19953321780867e-01 7.20051103722969e-01
7.20060446829814e-01 7.20097796757812e-01
7.19875324948744e-01 7.20020058019844e-01
7.19933990398570e-01 7.20093591247031e-01
7.19938622501498e-01 7.19991921926094e-01
7.20079721493503e-01 7.20045282160469e-01
7.19936692581392e-01 7.20011086015625e-01
7.19880331718178e-01 7.19916659816719e-01
7.19908153135227e-01 7.20111597941719e-01
7.19881443922806e-01 7.20004125976562e-01
7.19955703876771e-01 7.20074661015625e-01
7.19978914542445e-01 7.20055471430313e-01
7.19876463068976e-01 7.20015523632813e-01
7.19862948978624e-01 7.19967023605781e-01
7.19882656108703e-01 7.20025275246406e-01
7.20051600043079e-01 7.20030481757812e-01
7.19929056349700e-01 7.20004922992812e-01
7.19862162200573e-01 7.20012673668906e-01
7.19885251199943e-01 7.19981680703125e-01
7.19996017363128e-01 7.20055319023438e-01
7.20040410369386e-01 7.20044169531250e-01
7.19848117666901e-01 7.20004918019844e-01
7.19756072610658e-01 7.19963986144844e-01
7.19929410862982e-01 7.20062958996406e-01
7.19815281439557e-01 7.19956094882813e-01
7.19748156916764e-01 7.20052796640625e-01
7.19793949417238e-01 7.20018623097969e-01
7.19935268073497e-01 7.20043869296875e-01
7.20091638263683e-01 7.20063293043906e-01
7.20011037378600e-01 7.20010724357031e-01
7.20028829042517e-01 7.20055346117813e-01
7.19869945298428e-01 7.20002709074531e-01
7.19977047258160e-01 7.19971936664688e-01
7.19865581408567e-01 7.20022325961562e-01
7.20044593040369e-01 7.19996200063125e-01
7.19766409303283e-01 7.19903577914688e-01
7.19989694126141e-01 7.20171336796875e-01
7.19982763380073e-01 7.20000398762031e-01
7.19585440968562e-01 7.20009492031250e-01
7.19894183625581e-01 7.19970913957344e-01
7.19950964920600e-01 7.19982592941719e-01
7.19726061638621e-01 7.19886101688750e-01
7.20123442999245e-01 7.20077038359375e-01
7.19841306241826e-01 7.19951651757812e-01
7.19865058876281e-01 7.20097111769844e-01
7.19846259041112e-01 7.20043623789062e-01
7.19965006688497e-01 7.20026439882812e-01
7.19997227492436e-01 7.20050944567344e-01
7.20083166351055e-01 7.20099065012031e-01
7.19885664056142e-01 7.20042172929687e-01
7.19795319750791e-01 7.19987939218750e-01
7.19837372060295e-01 7.20030897890625e-01
7.20002664944073e-01 7.20025921210937e-01
7.20068145532961e-01 7.20015768461563e-01
7.19921211803964e-01 7.20097706742812e-01
7.19877837580207e-01 7.20048577734375e-01
7.19992382333992e-01 7.20021871742812e-01
7.19930660604819e-01 7.19995998019844e-01
7.19829905247689e-01 7.19958390546875e-01
7.20034518877849e-01 7.20023268332344e-01
7.19953553468618e-01 7.20063122316719e-01
7.19956969963835e-01 7.20066105988594e-01
7.20036031514804e-01 7.20023883551719e-01
7.19982337828461e-01 7.19994711781875e-01
7.19865312307364e-01 7.19956703539688e-01
7.19932208726973e-01 7.19998273437500e-01
7.19878670437489e-01 7.20013913632813e-01
7.19861570374094e-01 7.20037982160469e-01
7.19931752110641e-01 7.20075189843750e-01
7.19886122483097e-01 7.19920749257812e-01
7.19698858465493e-01 7.19955506640625e-01
7.19818974691028e-01 7.19970995949531e-01
7.19958676002542e-01 7.20035618722969e-01
7.19857270103092e-01 7.19896357070313e-01
7.19999115820423e-01 7.19961306250000e-01
7.19976298037383e-01 7.20011860859375e-01
7.20055373582942e-01 7.20024717797500e-01
7.19947670721041e-01 7.20072678500625e-01
7.19966535932291e-01 7.20061860129219e-01
7.20036058684517e-01 7.20119513070937e-01
7.19764371606428e-01 7.20078301078750e-01
7.19914593423008e-01 7.20091101835937e-01
7.19838123235870e-01 7.20026849023437e-01
7.20047622946660e-01 7.20065497460937e-01
7.19909833277174e-01 7.20025448058906e-01
7.19870745831494e-01 7.19906332563125e-01
7.20000862057515e-01 7.19984810871406e-01
7.19755125337746e-01 7.19981253984375e-01
7.19787681682308e-01 7.20106370468750e-01
7.19844938447877e-01 7.20048328527656e-01
7.19910313565475e-01 7.20091377160469e-01
7.19985235724782e-01 7.20077553554687e-01
7.20088134450732e-01 7.19963496718750e-01
7.20016849748231e-01 7.20085191860000e-01
7.19877153232644e-01 7.19973752031250e-01
7.20007568807310e-01 7.20107531379219e-01
7.19983983831348e-01 7.19991238735000e-01
7.19963268875358e-01 7.20058354230781e-01
7.19966145229040e-01 7.20004906887031e-01
7.20182230549788e-01 7.20107605312500e-01
7.20053278912614e-01 7.19963109648437e-01
7.19954628852938e-01 7.20017024582344e-01
7.19890725022713e-01 7.19988036977187e-01
7.19926836599701e-01 7.20035195531875e-01
7.19977118894216e-01 7.20080746015625e-01
7.19969135859903e-01 7.20044576872031e-01
7.19895222508052e-01 7.20175317680313e-01
7.19896102656069e-01 7.20040502890625e-01
7.19993418238004e-01 7.20092907746406e-01
7.20055426180522e-01 7.19972370441719e-01
7.19829091306317e-01 7.20046785039063e-01
7.19931622064375e-01 7.20058314372031e-01
7.19934372441713e-01 7.19977933605781e-01
7.20011873931885e-01 7.20064503969375e-01
7.19964254216385e-01 7.20001773840156e-01
7.19985288186472e-01 7.20030118215156e-01
7.20013861573023e-01 7.20018706887031e-01
7.19997274562414e-01 7.20091437421875e-01
7.19914442047019e-01 7.20064998969375e-01
7.19974494062661e-01 7.20055787512031e-01
7.20113060545510e-01 7.20011695988594e-01
7.20030911066039e-01 7.20084320558906e-01
7.19887309640877e-01 7.20015774179687e-01
7.19966691739648e-01 7.20045902472969e-01
7.19903906719754e-01 7.20122319492187e-01
7.20117893590531e-01 7.20144859360000e-01
7.19922080910374e-01 7.20003567238594e-01
7.19920170457243e-01 7.19927149660469e-01
7.19961089676745e-01 7.19887160937500e-01
7.20083042559936e-01 7.20042513473594e-01
7.19912771690135e-01 7.20079244933906e-01
7.19833007839380e-01 7.20036996781875e-01
7.20016610704067e-01 7.20024992617188e-01
7.19983672890308e-01 7.20028555129219e-01
7.19826640766640e-01 7.19975312512031e-01
7.19912469905640e-01 7.19945394152656e-01
7.20081097716214e-01 7.20023069972969e-01
7.19948691693433e-01 7.19952452899688e-01
7.19853340693584e-01 7.20036212277656e-01
7.19809740605088e-01 7.19986290582969e-01
7.19905752529697e-01 7.20124708879219e-01
7.19911765238480e-01 7.20034558945312e-01
7.20059932859343e-01 7.20000908085937e-01
7.19959312129064e-01 7.19998528046875e-01
7.19937830918283e-01 7.20035954750625e-01
7.19971380557999e-01 7.20135069594375e-01
7.20159498903326e-01 7.20149185793281e-01
7.19769209362617e-01 7.20066786054688e-01
7.19961935577661e-01 7.20057054648438e-01
7.19990755673007e-01 7.20033380285469e-01
7.20067924163975e-01 7.20035103554688e-01
7.19979068109606e-01 7.20021617211562e-01
7.19893210322490e-01 7.20109833762031e-01
7.19963230826268e-01 7.20069541039687e-01
7.20022735462144e-01 7.20013784855781e-01
7.19933331156265e-01 7.20017458125000e-01
7.20062199410411e-01 7.20132066652656e-01
7.20118324876183e-01 7.20130682343750e-01
7.20018862448794e-01 7.19955055676094e-01
7.20035915524198e-01 7.20050468254219e-01
7.20033985373203e-01 7.20036916860000e-01
7.20025630959550e-01 7.19987494882812e-01
7.20008041668580e-01 7.20019140742187e-01
7.19912554825891e-01 7.20083541926094e-01
7.19856121063924e-01 7.20039907382813e-01
7.19912829131102e-01 7.19954609230781e-01
7.19950652405944e-01 7.20150168984375e-01
7.19960510520620e-01 7.20086667148437e-01
7.19939459729675e-01 7.20029547460938e-01
7.19966043573760e-01 7.19991229672500e-01
7.19973107685627e-01 7.20051505703125e-01
7.19807106760895e-01 7.19940148593750e-01
7.19937429901228e-01 7.20096694101562e-01
7.19878739919174e-01 7.20072796703750e-01
7.20114873630402e-01 7.20108556340156e-01
7.19966821392936e-01 7.19932348605781e-01
7.19899818674525e-01 7.20044611860000e-01
7.20020149604147e-01 7.19970424345000e-01
7.20019033645238e-01 7.20122199308906e-01
7.19769410585068e-01 7.20058682641250e-01
7.19934867938942e-01 7.19929218449531e-01
7.19901053707207e-01 7.20123838085937e-01
7.19990913259144e-01 7.20120578161094e-01
7.19610744851985e-01 7.20039553813125e-01
7.20093210425902e-01 7.20079802953750e-01
7.20019322394580e-01 7.19967934375000e-01
7.19889669049382e-01 7.19977794894844e-01
7.19986060554333e-01 7.20117187551094e-01
7.20069067249067e-01 7.20065590195313e-01
7.19987124851541e-01 7.19998416406250e-01
7.19851329279202e-01 7.20042561144844e-01
7.19903713087139e-01 7.19978105676094e-01
7.19868973810706e-01 7.20056295832344e-01
7.19982092812540e-01 7.19997674738594e-01
7.20046201648656e-01 7.20123808566719e-01
7.19913400415290e-01 7.20081171406250e-01
7.19941855348397e-01 7.20127232274687e-01
7.19910378200208e-01 7.19992908488594e-01
7.20102665356377e-01 7.20019399906875e-01
7.19911826509563e-01 7.20058825820313e-01
7.20038639951984e-01 7.20089785597969e-01
7.19891722426928e-01 7.20101740285469e-01
7.19983122131238e-01 7.20067499372031e-01
7.19799211886495e-01 7.20047667851562e-01
7.19861873242094e-01 7.20019232304688e-01
7.19967261612457e-01 7.20074904882812e-01
7.19885493678916e-01 7.20034994035469e-01
7.19956421757750e-01 7.19974934777656e-01
7.20000086789100e-01 7.20059398876250e-01
7.19894914343143e-01 7.19950132304688e-01
7.19853938742258e-01 7.20020193488594e-01
7.19985112752801e-01 7.19973956207969e-01
7.20063760552740e-01 7.20056521171875e-01
7.20019491452548e-01 7.19994639738594e-01
7.20004344162745e-01 7.19891750507813e-01
7.19892426015757e-01 7.20003472929687e-01
7.20008821171342e-01 7.20064446547500e-01
7.19984774515731e-01 7.20070327677344e-01
7.19975201098885e-01 7.19924305871406e-01
7.19836428829320e-01 7.20013206899063e-01
7.19834631591660e-01 7.19971636926094e-01
7.20000307980655e-01 7.20019944504219e-01
7.19948748632760e-01 7.19960279074531e-01
7.20051692644734e-01 7.19992915793281e-01
7.19906913940494e-01 7.20122221183906e-01
7.19815729986255e-01 7.20097604621406e-01
7.19995141644623e-01 7.20098573566719e-01
7.19988610849197e-01 7.20026043242187e-01
7.20116941902027e-01 7.20008728137031e-01
7.20101859890524e-01 7.20130704972969e-01
7.20003447885618e-01 7.20075894008437e-01
7.19980210315939e-01 7.20031210129219e-01
7.20011999935778e-01 7.20066901914063e-01
7.19917565765321e-01 7.19955370937500e-01
7.19988528556512e-01 7.19998875078125e-01
7.19854862796192e-01 7.20077040309531e-01
7.20021261311019e-01 7.20038287160469e-01
7.19997827308317e-01 7.20098119828750e-01
7.19977659303647e-01 7.19987431835937e-01
7.20035682580561e-01 7.20096056054688e-01
7.19892235670184e-01 7.20096681914063e-01
7.19996153634645e-01 7.20102269399063e-01
7.20009242539722e-01 7.20120220844375e-01
7.19832565549021e-01 7.20006573176094e-01
7.20034181650824e-01 7.20090217500000e-01
7.19984407657604e-01 7.20038377472969e-01
7.20097132068285e-01 7.19972633671875e-01
7.20060297004728e-01 7.20073442875625e-01
7.19851117840398e-01 7.19970911183906e-01
7.19985720163914e-01 7.20012389843750e-01
7.19899383384386e-01 7.20057861340156e-01
7.20014223424414e-01 7.20031575688125e-01
7.20040651081712e-01 7.20027226887031e-01
7.19861658051647e-01 7.20028274879844e-01
7.19872921559804e-01 7.20023783828125e-01
7.19978405072654e-01 7.20162047301719e-01
7.19964368679804e-01 7.19995216352188e-01
7.19959909569853e-01 7.20029642445937e-01
7.19921979162858e-01 7.19992257121406e-01
7.19949745231270e-01 7.19974053683906e-01
7.20075132218055e-01 7.20121853593750e-01
7.20001213670037e-01 7.19982881481406e-01
7.19948166599682e-01 7.19960882824531e-01
7.19902769403113e-01 7.20053834152656e-01
7.19876395386694e-01 7.20050942890625e-01
7.20064827426053e-01 7.20081017379844e-01
7.19827965149198e-01 7.20065140324531e-01
7.19848948725918e-01 7.19979531914063e-01
7.19887253890633e-01 7.20025555507812e-01
7.20042514330639e-01 7.20063280531875e-01
7.19884578578311e-01 7.19999559411094e-01
7.19942636552247e-01 7.20121736730781e-01
7.20010532753040e-01 7.20085014882813e-01
7.19711916271997e-01 7.19956170859375e-01
7.19806001481764e-01 7.20031395820313e-01
7.19937009303709e-01 7.20040350625000e-01
7.19972357922950e-01 7.20093757707344e-01
7.19962621078181e-01 7.20043923410469e-01
7.19870569953901e-01 7.20085569296875e-01
7.19975124574997e-01 7.20139043722969e-01
7.19734783444139e-01 7.19890396250000e-01
7.19979497486223e-01 7.19991341847969e-01
7.19775949061872e-01 7.19982838371406e-01
7.19976046351825e-01 7.20034896403281e-01
7.19933491388937e-01 7.20076701679688e-01
7.19886512922957e-01 7.20062325519844e-01
7.19935977669860e-01 7.20045454122656e-01
7.19777899654888e-01 7.20014115243438e-01
7.19990539104349e-01 7.20084511688750e-01
7.19979183395009e-01 7.20099122355781e-01
7.19863466002162e-01 7.20058639453125e-01
7.20074001661632e-01 7.19931351445313e-01
7.20091792336234e-01 7.20069943461563e-01
7.19991423229474e-01 7.20014144933906e-01
7.19725504766358e-01 7.19985808476562e-01
7.19794908760781e-01 7.19957888137031e-01
7.20033396845535e-01 7.19986537031250e-01
7.19906543363750e-01 7.19987394465156e-01
7.19931195102950e-01 7.20044072199531e-01
7.19870821073691e-01 7.20068293683906e-01
7.19864759119538e-01 7.19939307304687e-01
7.19930895459820e-01 7.20007182578125e-01
7.19879516150653e-01 7.20028276289062e-01
7.20218488978599e-01 7.20079365078125e-01
7.20018061785242e-01 7.20140949218750e-01
7.19950296166765e-01 7.20050327551094e-01
7.19875440372463e-01 7.19974940715156e-01
7.19802320788412e-01 7.19995985075156e-01
7.19870528147792e-01 7.20018542109375e-01
7.20082546251818e-01 7.20039158227187e-01
7.19833902663021e-01 7.19916301965156e-01
7.19827461263093e-01 7.19989483957344e-01
7.19846436475299e-01 7.19965219687500e-01
7.19919699701940e-01 7.20027588593750e-01
7.19845714377520e-01 7.19920756066719e-01
7.19817460043940e-01 7.19854779335938e-01
#Analytic solution f2 f2_err G2 G2_err

==> anc/Fig.4_b.txt <==
#f2 G26.50307707165460e-01 6.50374585514868e-01
6.50378151335900e-01 6.50431244826037e-01
6.50308758338772e-01 6.50482856852215e-01
6.50467650818295e-01 6.50445864497786e-01
6.50333628652028e-01 6.50493516877592e-01
6.50351629873446e-01 6.50462225266496e-01
6.50340620267304e-01 6.50371533125389e-01
6.50289736088698e-01 6.50407440272218e-01
6.50401105032506e-01 6.50416020316361e-01
6.50394471263464e-01 6.50391240923276e-01
6.50441483312441e-01 6.50449834354443e-01
6.50334522295204e-01 6.50418528157223e-01
6.50350639961853e-01 6.50462225266496e-01
6.50493342816517e-01 6.50457403580217e-01
6.50445123036500e-01 6.50486992018273e-01
6.50269669472169e-01 6.50375567647195e-01
6.50391718375724e-01 6.50422392993790e-01
6.50420612514294e-01 6.50425345225219e-01
6.50423126189606e-01 6.50451898290942e-01
6.50285414706460e-01 6.50432999050510e-01
6.50348306182067e-01 6.50449834354443e-01
6.50224296903491e-01 6.50342862640715e-01
6.50381623805740e-01 6.50394471263464e-01
6.50449834354443e-01 6.50483088771581e-01
6.50400298906072e-01 6.50445417676198e-01
6.50430102246350e-01 6.50423816599459e-01
6.50312244422328e-01 6.50367381914595e-01
6.50492085492657e-01 6.50432993216061e-01
6.50363814148746e-01 6.50429059824712e-01
6.50506434348709e-01 6.50532764246740e-01
6.50429752179382e-01 6.50504186140849e-01
6.50332671802315e-01 6.50421654935932e-01
6.50421768707697e-01 6.50441538253507e-01
6.50318699268253e-01 6.50441538253507e-01
6.50416232787562e-01 6.50452502642665e-01
6.50441849910349e-01 6.50493797903575e-01
6.50308798207510e-01 6.50415226345029e-01
6.50415076594160e-01 6.50406912740745e-01
6.50395714973608e-01 6.50424232790188e-01
6.50282458585397e-01 6.50445492551632e-01
6.50344896918762e-01 6.50406090569575e-01
6.50435123762524e-01 6.50384622712766e-01
6.50366603015591e-01 6.50477620920023e-01
6.50380779755384e-01 6.50445775522431e-01
6.50331082887244e-01 6.50402259767296e-01
6.50312507944962e-01 6.50414652624165e-01
6.50325873696280e-01 6.50445492551632e-01
6.50377221713618e-01 6.50425345225219e-01
6.50235394998783e-01 6.50423816599459e-01
6.50390037081870e-01 6.50452142851615e-01
6.50380578466878e-01 6.50450388627142e-01
6.50368131641351e-01 6.50403061517894e-01
6.50455520025447e-01 6.50506975007693e-01
6.50499586649853e-01 6.50482312303598e-01
6.50471055219558e-01 6.50519173382913e-01
6.50414963794803e-01 6.50415737183494e-01
6.50499678056228e-01 6.50568929081752e-01
6.50280088826506e-01 6.50473723507780e-01
6.50383210775995e-01 6.50432999050510e-01
6.50399790336560e-01 6.50476080625364e-01
6.50372963537917e-01 6.50465583478367e-01
6.50429848447798e-01 6.50465583478367e-01
6.50345477446484e-01 6.50463618241306e-01
6.50390384231613e-01 6.50474833511791e-01
6.50403157786310e-01 6.50475347429548e-01
6.50410402227730e-01 6.50410341290146e-01
6.50412378161282e-01 6.50429246527095e-01
6.50464699559273e-01 6.50452142851615e-01
6.50421045235963e-01 6.50462932693494e-01
6.50499046963278e-01 6.50519715500510e-01
6.50451347421671e-01 6.50482312303598e-01
6.50418752297323e-01 6.50441483312441e-01
6.50366989061664e-01 6.50413393355489e-01
6.50546023033150e-01 6.50488977675908e-01
6.50402317625587e-01 6.50419128619314e-01
6.50406677904154e-01 6.50445775522431e-01
6.50403311426812e-01 6.50504167665092e-01
6.50366484381785e-01 6.50608263967641e-01
6.50413775511929e-01 6.50482312303598e-01
6.50441094349144e-01 6.50441483312441e-01
6.50442832042676e-01 6.50430077287872e-01
6.50428689337171e-01 6.50474833511791e-01
6.50469825123129e-01 6.50406221844687e-01
6.50346301076267e-01 6.50402046323687e-01
6.50389772586827e-01 6.50399352752850e-01
6.50399326497827e-01 6.50512640582260e-01
6.50378740615296e-01 6.50452182720353e-01
6.50391477218479e-01 6.50450388627142e-01
6.50453416706415e-01 6.50476080625364e-01
6.50360124831868e-01 6.50499206438230e-01
6.50428050464955e-01 6.50400732600149e-01
6.50364172967389e-01 6.50310546597533e-01
6.50417933529582e-01 6.50419462155342e-01
6.50416572158039e-01 6.50389879551734e-01
6.50419035268122e-01 6.50402046323687e-01
6.50351439281430e-01 6.50398998796249e-01
6.50372670843035e-01 6.50484520156516e-01
6.50435759717515e-01 6.50451815636241e-01
6.50542518473838e-01 6.50552305762817e-01
6.50344802595163e-01 6.50365066610565e-01
6.50286496996836e-01 6.50452142851615e-01
6.50456949465567e-01 6.50442799953204e-01
6.50407105763781e-01 6.50415076594160e-01
6.50317329145037e-01 6.50424232790188e-01
6.50411978501493e-01 6.50466726058054e-01
6.50255184478962e-01 6.50482856852215e-01
6.50325785207129e-01 6.50451771391666e-01
6.50398303524354e-01 6.50593331666642e-01
6.50375779632192e-01 6.50451815636241e-01
6.50245283418219e-01 6.50445417676198e-01
6.50340914907002e-01 6.50488977675908e-01
6.50447510298739e-01 6.50452502642665e-01
6.50393134202128e-01 6.50438012787418e-01
6.50275878298809e-01 6.50452090341570e-01
6.50411163623385e-01 6.50467991161180e-01
6.50361652485219e-01 6.50390766388053e-01
6.50446154761647e-01 6.50473609736016e-01
6.50495695072060e-01 6.50475285195421e-01
6.50324954770489e-01 6.50423637676342e-01
6.50386325399601e-01 6.50503714522850e-01
6.50332215742849e-01 6.50396920759831e-01
6.50333402080907e-01 6.50374999760780e-01
6.50365336940057e-01 6.50394803827083e-01
6.50222295687324e-01 6.50373913580771e-01
6.50292985877050e-01 6.50334522295204e-01
6.50346748384059e-01 6.50393225608503e-01
6.50423933288448e-01 6.50467650818295e-01
6.50436497775373e-01 6.50570093054421e-01
6.50427371724000e-01 6.50513991419380e-01
6.50400710234759e-01 6.50504167665092e-01
6.50454154764272e-01 6.50473723507780e-01
6.50392141373310e-01 6.50441483312441e-01
6.50355762608484e-01 6.50478252985382e-01
6.50406090569575e-01 6.50439062015913e-01
6.50279536498623e-01 6.50409684590445e-01
6.50392120952737e-01 6.50428516734708e-01
6.50432316419923e-01 6.50416750108748e-01
6.50398620529442e-01 6.50415226345029e-01
6.50395766511245e-01 6.50467413874819e-01
6.50324441338936e-01 6.50409684590445e-01
6.50373279570596e-01 6.50417933529582e-01
6.50360189010812e-01 6.50460118544035e-01
6.50366623436164e-01 6.50429246527095e-01
6.50421739535450e-01 6.50477323363100e-01
6.50300217677163e-01 6.50429752179382e-01
6.50460304274009e-01 6.50483935739162e-01
6.50390987124724e-01 6.50416113181348e-01
6.50406958930137e-01 6.50502521377934e-01
6.50340308124258e-01 6.50399219370852e-01
6.50428616406553e-01 6.50465583478367e-01
6.50402359439141e-01 6.50482856852215e-01
6.50454709036972e-01 6.50447212741816e-01
6.50266657923836e-01 6.50399352752850e-01
6.50319712517644e-01 6.50399219370852e-01
6.50375999396455e-01 6.50422099812704e-01
6.50317361234509e-01 6.50511162197593e-01
6.50297860559578e-01 6.50451071063248e-01
6.50451721798845e-01 6.50475347429548e-01
6.50340857534916e-01 6.50389344727200e-01
6.50643041176090e-01 6.50513483336072e-01
6.50418646304825e-01 6.50450240334885e-01
6.50264902726955e-01 6.50451898290942e-01
6.50440118051266e-01 6.50473065187399e-01
6.50527242912728e-01 6.50445453655303e-01
6.50360867751766e-01 6.50502227224441e-01
6.50488768608136e-01 6.50472282398762e-01
6.50291365844915e-01 6.50422333676887e-01
6.50473225634759e-01 6.50513483336072e-01
6.50415103821591e-01 6.50476080625364e-01
6.50327423715021e-01 6.50429551863284e-01
6.50246728416870e-01 6.50463618241306e-01
6.50420676693239e-01 6.50502521377934e-01
6.50313400615730e-01 6.50406244210077e-01
6.50467991161180e-01 6.50418447447339e-01
6.50412278975641e-01 6.50447150021485e-01
6.50305480350581e-01 6.50430077287872e-01
6.50356479273360e-01 6.50457425945606e-01
6.50431991635569e-01 6.50420706837894e-01
6.50356973256748e-01 6.50445864497786e-01
6.50445512972206e-01 6.50513483336072e-01
6.50354869937716e-01 6.50438206296658e-01
6.50360901786055e-01 6.50513991419380e-01
6.50407858407763e-01 6.50457425945606e-01
6.50346569460942e-01 6.50406090569575e-01
6.50326270438843e-01 6.50519173382913e-01
6.50410990534717e-01 6.50482312303598e-01
6.50368210406419e-01 6.50410341290146e-01
6.50410332214336e-01 6.50452502642665e-01
6.50513620445635e-01 6.50475285195421e-01
6.50382115844312e-01 6.50429246527095e-01
6.50309176474317e-01 6.50459706729143e-01
6.50486992018273e-01 6.50499206438230e-01
6.50511162197593e-01 6.50450388627142e-01
6.50470621525481e-01 6.50568718069163e-01
6.50329355890202e-01 6.50445206663609e-01
6.50366529112564e-01 6.50419128619314e-01
6.50301096734215e-01 6.50402259767296e-01
6.50350363797912e-01 6.50460118544035e-01
6.50399299270396e-01 6.50450388627142e-01
6.50515775302304e-01 6.50519173382913e-01
6.50330743516767e-01 6.50496826955256e-01
6.50458319588783e-01 6.50467650818295e-01
6.50305855700163e-01 6.50422333676887e-01
6.50463618241306e-01 6.50418447447339e-01
6.50396602782335e-01 6.50512640582260e-01
6.50384403920911e-01 6.50466726058054e-01
6.50353970460090e-01 6.50483935739162e-01
6.50334025394591e-01 6.50384111226029e-01
6.50250694870098e-01 6.50360107328519e-01
6.50276160297199e-01 6.50450240334885e-01
6.50355509782340e-01 6.50373724447368e-01
6.50437726899394e-01 6.50415389061342e-01
6.50325551829151e-01 6.50414004027866e-01
6.50474186374104e-01 6.50473609736016e-01
6.50291147053060e-01 6.50397423494893e-01
6.50389223176169e-01 6.50471235115083e-01
6.50327761140682e-01 6.50384111226029e-01
6.50396920759831e-01 6.50471235115083e-01
6.50385705975550e-01 6.50393493993178e-01
6.50519715500510e-01 6.50432993216061e-01
6.50368687858867e-01 6.50421190610996e-01
6.50375656136345e-01 6.50402259767296e-01
6.50467367847496e-01 6.50460304274009e-01
6.50355322107549e-01 6.50428516734708e-01
6.50304803554443e-01 6.50474833511791e-01
6.50489960780643e-01 6.50475285195421e-01
6.50447165093813e-01 6.50331405078509e-01
6.50419128619314e-01 6.50403311426812e-01
6.50391536535383e-01 6.50393654440539e-01
6.50457403580217e-01 6.50513991419380e-01
6.50336416546464e-01 6.50370698799116e-01
6.50437388501325e-01 6.50493797903575e-01
6.50308909062050e-01 6.50406958930137e-01
6.50421703556344e-01 6.50447150021485e-01
6.50390925863005e-01 6.50368131641351e-01
6.50487018273296e-01 6.50455392639967e-01
6.50407762139346e-01 6.50464850282551e-01
6.50342407553657e-01 6.50391901188474e-01
6.50412837137973e-01 6.50492085492657e-01
6.50331808303794e-01 6.50503438358909e-01
6.50266417739000e-01 6.50398873355585e-01
6.50388833240463e-01 6.50474186374104e-01
6.50291805373441e-01 6.50502227224441e-01
6.50313942247122e-01 6.50445417676198e-01
6.50399307049663e-01 6.50416087412530e-01
6.50439062015913e-01 6.50513620445635e-01
6.50429246527095e-01 6.50483935739162e-01
6.50590972604242e-01 6.50567803033005e-01
6.50297866394028e-01 6.50368131641351e-01
6.50371327947250e-01 6.50394803827083e-01
6.50375283703988e-01 6.50385843085112e-01
6.50337556208926e-01 6.50447150021485e-01
6.50371197644545e-01 6.50428898891148e-01
6.50411588565788e-01 6.50456845417885e-01
6.50570093054421e-01 6.50513495004971e-01
6.50358064298798e-01 6.50473065187399e-01
6.50387749977679e-01 6.50451071063248e-01
6.50472903767630e-01 6.50457511517532e-01
6.50465583478367e-01 6.50483088771581e-01
6.50535333349321e-01 6.50502350234083e-01
6.50364177829430e-01 6.50440274608994e-01
6.50261908681971e-01 6.50454955056257e-01
6.50294532978567e-01 6.50416750108748e-01
6.50335765032940e-01 6.50388175892490e-01
6.50365536283747e-01 6.50452142851615e-01
6.50229638341977e-01 6.50426880657837e-01
6.50445775522431e-01 6.50495695072060e-01
6.50378891338574e-01 6.50513483336072e-01
6.50490145538209e-01 6.50502559301856e-01
6.50382446463115e-01 6.50474833511791e-01
6.50350284060435e-01 6.50389879551734e-01
6.50403024566380e-01 6.50437726899394e-01
6.50417602910778e-01 6.50472137509934e-01
6.50417097258492e-01 6.50467991161180e-01
6.50475601228100e-01 6.50519173382913e-01
6.50397292219780e-01 6.50462225266496e-01
6.50391017269380e-01 6.50400732600149e-01
6.50401403561837e-01 6.50416087412530e-01
6.50210413830987e-01 6.50440619813920e-01
6.50363555488153e-01 6.50484514646203e-01
6.50356665975743e-01 6.50474833511791e-01
6.50428009623809e-01 6.50400732600149e-01
6.50425421073062e-01 6.50451898290942e-01
6.50513188696374e-01 6.50457065668352e-01
6.50384903738748e-01 6.50432993216061e-01
6.50368274585363e-01 6.50471733474308e-01
6.50377417167675e-01 6.50457511517532e-01
6.50367936187294e-01 6.50506434348709e-01
6.50374359916156e-01 6.50512108350815e-01
6.50323799549494e-01 6.50445492551632e-01
6.50358056519532e-01 6.50495862326278e-01
6.50375485964902e-01 6.50489784774751e-01
6.50486607917017e-01 6.50522943895881e-01
6.50464850282551e-01 6.50445775522431e-01
6.50273182783155e-01 6.50403061517894e-01
6.50432993216061e-01 6.50406361547339e-01
6.50488578988528e-01 6.50445808584312e-01
6.50438089607669e-01 6.50441538253507e-01
6.50399115485238e-01 6.50476080625364e-01
6.50388071844808e-01 6.50502350234083e-01
6.50477361287022e-01 6.50568929081752e-01
6.50360380575236e-01 6.50512640582260e-01
6.50466676465234e-01 6.50467650818295e-01
6.50361681657467e-01 6.50499206438230e-01
6.50486254932824e-01 6.50429059824712e-01
6.50452875075023e-01 6.50460118544035e-01
6.50371267657939e-01 6.50388820599156e-01
6.50326222790839e-01 6.50406482450097e-01
6.50236436448012e-01 6.50398024443188e-01
6.50462932693494e-01 6.50496826955256e-01
6.50476098128713e-01 6.50430077287872e-01
6.50444392757908e-01 6.50472282398762e-01
6.50390095426364e-01 6.50467751462548e-01
6.50339863733690e-01 6.50411229260941e-01
6.50375567647195e-01 6.50511162197593e-01
6.50210951572747e-01 6.50449181220239e-01
6.50338701705838e-01 6.50418447447339e-01
6.50366709980498e-01 6.50488977675908e-01
6.50392284317322e-01 6.50445775522431e-01
6.50390459107048e-01 6.50451898290942e-01
6.50436991758761e-01 6.50477361287022e-01
6.50338825201685e-01 6.50450240334885e-01
6.50373470162612e-01 6.50406090569575e-01
6.50430539830060e-01 6.50421654935932e-01
6.50440274608994e-01 6.50474833511791e-01
6.50372005715796e-01 6.50471235115083e-01
6.50317559605791e-01 6.50452502642665e-01
6.50324821550559e-01 6.50417933529582e-01
6.50502559301856e-01 6.50457425945606e-01
6.50399573489521e-01 6.50414285053849e-01
6.50433848935316e-01 6.50421934017098e-01
6.50479469468096e-01 6.50461432267572e-01
6.50397084124416e-01 6.50388820599156e-01
6.50504167665092e-01 6.50449834354443e-01
6.50393654440539e-01 6.50504230871628e-01
6.50433563047292e-01 6.50418447447339e-01
6.50316774872338e-01 6.50456845417885e-01
6.50416383510840e-01 6.50460304274009e-01
6.50390207253313e-01 6.50519173382913e-01
6.50334127497457e-01 6.50451721798845e-01
6.50414285053849e-01 6.50460118544035e-01
6.50422124609114e-01 6.50501020952014e-01
6.50323578812823e-01 6.50384622712766e-01
6.50430826690492e-01 6.50432993216061e-01
6.50287861285603e-01 6.50473065187399e-01
6.50510272444050e-01 6.50482312303598e-01
6.50416482696481e-01 6.50457425945606e-01
6.50422182953609e-01 6.50513483336072e-01
6.50423185506509e-01 6.50473609736016e-01
6.50282314668977e-01 6.50396091295599e-01
6.50286471714222e-01 6.50450763976725e-01
6.50426880657837e-01 6.50422089018972e-01
6.50459728608329e-01 6.50503714522850e-01
6.50346868962682e-01 6.50335765032940e-01
6.50368350433206e-01 6.50402259767296e-01
6.50398418268527e-01 6.50419128619314e-01
6.50395196680014e-01 6.50401632077774e-01
6.50472244474841e-01 6.50445864497786e-01
6.50385750706329e-01 6.50493516877592e-01
6.50322094917842e-01 6.50415742499325e-01
6.50404537633608e-01 6.50415742499325e-01
6.50357268868854e-01 6.50452182720353e-01
6.50390766388053e-01 6.50488768608136e-01
6.50332591092431e-01 6.50418447447339e-01
6.50411053741253e-01 6.50417872024760e-01
6.50268156404941e-01 6.50374999760780e-01
6.50321348108311e-01 6.50398075008417e-01
6.50352310559217e-01 6.50461432267572e-01
6.50316568721790e-01 6.50483935739162e-01
6.50409391895564e-01 6.50388175892490e-01
6.50290937012879e-01 6.50406361547339e-01
6.50610150439635e-01 6.50502227224441e-01
6.50357694783665e-01 6.50512640582260e-01
6.50313808054785e-01 6.50441094349144e-01
6.50407138825662e-01 6.50513483336072e-01
6.50414283109032e-01 6.50441538253507e-01
6.50387432972592e-01 6.50425345225219e-01
6.50256442775230e-01 6.50387875175241e-01
6.50263567610436e-01 6.50409080335962e-01
6.50520105436216e-01 6.50430077287872e-01
6.50335988686837e-01 6.50457403580217e-01
6.50443643031152e-01 6.50406482450097e-01
6.50344440859296e-01 6.50384179294606e-01
6.50298120192580e-01 6.50426880657837e-01
6.50430919069275e-01 6.50451340614813e-01
6.50346787280389e-01 6.50407858407763e-01
6.50408903746625e-01 6.50396294528922e-01
6.50422786819129e-01 6.50397676904482e-01
6.50432614949253e-01 6.50407858407763e-01
6.50431083406269e-01 6.50456845417885e-01
6.50372800173332e-01 6.50452166578376e-01
6.50432165696645e-01 6.50457403580217e-01
6.50476080625364e-01 6.50576594575942e-01
6.50311527757452e-01 6.50466726058054e-01
6.50314913682958e-01 6.50418447447339e-01
6.50315127612772e-01 6.50429246527095e-01
6.50418183438500e-01 6.50457425945606e-01
6.50404273138566e-01 6.50429246527095e-01
6.50444497777999e-01 6.50418447447339e-01
6.50375550143847e-01 6.50467751462548e-01
6.50478494142627e-01 6.50400732600149e-01
6.50608263967641e-01 6.50495877884810e-01
6.50357340827064e-01 6.50416113181348e-01
6.50435941557857e-01 6.50502521377934e-01
6.50280210377537e-01 6.50413016061090e-01
6.50369862528026e-01 6.50394803827083e-01
6.50399847708646e-01 6.50511162197593e-01
6.50345191558460e-01 6.50455392639967e-01
6.50359496656142e-01 6.50473065187399e-01
6.50497902438774e-01 6.50385843085112e-01
6.50392672308212e-01 6.50415226345029e-01
6.50431244826037e-01 6.50418447447339e-01
6.50329980176295e-01 6.50415226345029e-01
6.50365304850585e-01 6.50421934017098e-01
6.50331778159139e-01 6.50452502642665e-01
6.50443855016149e-01 6.50429551863284e-01
6.50305033042788e-01 6.50363628661874e-01
6.50473723507780e-01 6.50472137509934e-01
6.50306768791504e-01 6.50374999760780e-01
6.50333932043400e-01 6.50432999050510e-01
6.50253787128315e-01 6.50348470194924e-01
6.50354260237746e-01 6.50409080335962e-01
6.50437462404351e-01 6.50568718069163e-01
6.50475285195421e-01 6.50516017431957e-01
6.50405365153024e-01 6.50417933529582e-01
6.50343202011193e-01 6.50416707808990e-01
6.50365825088996e-01 6.50447212741816e-01
6.50465151729107e-01 6.50413016061090e-01
6.50328309578932e-01 6.50475285195421e-01
6.50502350234083e-01 6.50512640582260e-01
6.50470764469493e-01 6.50440619813920e-01
6.50477620920023e-01 6.50422099812704e-01
6.50321870291538e-01 6.50475347429548e-01
6.50445453655303e-01 6.50504230871628e-01
6.50445492551632e-01 6.50473609736016e-01
6.50513483336072e-01 6.50482312303598e-01
6.50320294990182e-01 6.50432426788258e-01
6.50349458485836e-01 6.50483088771581e-01
6.50400732600149e-01 6.50473609736016e-01
6.50388516235376e-01 6.50451898290942e-01
6.50398647756873e-01 6.50464850282551e-01
6.50375918686571e-01 6.50475285195421e-01
6.50332828360043e-01 6.50416113181348e-01
6.50359327457107e-01 6.50482312303598e-01
6.50380965485359e-01 6.50452502642665e-01
6.50400852206362e-01 6.50495877884810e-01
6.50380635838964e-01 6.50473107487157e-01
6.50510593338770e-01 6.50423426987889e-01
6.50438804327728e-01 6.50451898290942e-01
6.50330139651247e-01 6.50428898891148e-01
6.50424232790188e-01 6.50438656521675e-01
6.50404417054986e-01 6.50407440272218e-01
6.50390796532708e-01 6.50417872024760e-01
6.50435987261045e-01 6.50445864497786e-01
6.50346716294587e-01 6.50455392639967e-01
6.50441820738102e-01 6.50499206438230e-01
6.50344234708748e-01 6.50430054112142e-01
6.50398380344606e-01 6.50445775522431e-01
6.50440408801331e-01 6.50425421073062e-01
6.50350437700938e-01 6.50473065187399e-01
6.50456533274838e-01 6.50516017431957e-01
6.50499206438230e-01 6.50435408678139e-01
6.50381433213724e-01 6.50425345225219e-01
6.50410727012083e-01 6.50495862326278e-01
6.50385407446219e-01 6.50368556583754e-01
6.50343706691071e-01 6.50459706729143e-01
6.50379146109534e-01 6.50513483336072e-01
6.50339196661634e-01 6.50353205174801e-01
6.50552305762817e-01 6.50445492551632e-01
6.50445808584312e-01 6.50608263967641e-01
6.50378575305894e-01 6.50452502642665e-01
6.50364305214910e-01 6.50451815636241e-01
6.50425032109765e-01 6.50429848447798e-01
6.50355481582501e-01 6.50474186374104e-01
6.50411409642671e-01 6.50469287381370e-01
6.50544401056199e-01 6.50492085492657e-01
6.50457511517532e-01 6.50415076594160e-01
6.50447212741816e-01 6.50513991419380e-01
6.50432272661552e-01 6.50512640582260e-01
6.50434709516612e-01 6.50469287381370e-01
6.50370933149503e-01 6.50452166578376e-01
6.50549694846681e-01 6.50418447447339e-01
6.50323500047755e-01 6.50457403580217e-01
6.50414850023039e-01 6.50501020952014e-01
6.50429059824712e-01 6.50467751462548e-01
6.50513495004971e-01 6.50457065668352e-01
6.50385326736334e-01 6.50473065187399e-01
6.50387906535407e-01 6.50387838466829e-01
6.50272767564835e-01 6.50429246527095e-01
6.50522943895881e-01 6.50419462155342e-01
6.50436105894850e-01 6.50396920759831e-01
6.50402652134023e-01 6.50483088771581e-01
6.50437265005478e-01 6.50515775302304e-01
6.50450388627142e-01 6.50441094349144e-01
6.50452560987160e-01 6.50486346339199e-01
6.50488651919146e-01 6.50501020952014e-01
6.50499507884785e-01 6.50445808584312e-01
6.50403598287244e-01 6.50457403580217e-01
6.50402463486823e-01 6.50482312303598e-01
6.50380030028628e-01 6.50382509669651e-01
6.50370218429443e-01 6.50373913580771e-01
6.50385954912060e-01 6.50431244826037e-01
6.50418304017123e-01 6.50469825123129e-01
6.50400655779897e-01 6.50447212741816e-01
6.50367838946469e-01 6.50467650818295e-01
6.50384061633209e-01 6.50418447447339e-01
6.50376719950964e-01 6.50441538253507e-01
6.50378931207312e-01 6.50499586649853e-01
6.50495862326278e-01 6.50403061517894e-01
6.50419420341787e-01 6.50451898290942e-01
6.50322496522447e-01 6.50396920759831e-01
6.50360932903119e-01 6.50439062015913e-01
6.50329643723043e-01 6.50401632077774e-01
6.50368159841190e-01 6.50456845417885e-01
6.50358550502920e-01 6.50513495004971e-01
6.50429551863284e-01 6.50482312303598e-01
6.50360627566930e-01 6.50417872024760e-01
6.50379212233295e-01 6.50457065668352e-01
6.50483088771581e-01 6.50398075008417e-01
6.50318369621859e-01 6.50368131641351e-01
6.50388749613354e-01 6.50469287381370e-01
6.50392605212043e-01 6.50423637676342e-01
6.50349438065263e-01 6.50451771391666e-01
6.50374843203053e-01 6.50449181220239e-01
6.50385695279059e-01 6.50483088771581e-01
6.50368638266046e-01 6.50504230871628e-01
6.50397155110218e-01 6.50445417676198e-01
6.50294183884007e-01 6.50451340614813e-01
6.50378882586900e-01 6.50423637676342e-01
6.50397578107804e-01 6.50424232790188e-01
6.50338645306160e-01 6.50466726058054e-01
6.50504230871628e-01 6.50568718069163e-01
6.50352818156320e-01 6.50452149658473e-01
6.50292687347719e-01 6.50388070872400e-01
6.50512380625123e-01 6.50425345225219e-01
6.50276346027174e-01 6.50483088771581e-01
6.50414846133406e-01 6.50399326497827e-01
6.50512108350815e-01 6.50511162197593e-01
6.50496731659248e-01 6.50447150021485e-01
6.50418050218571e-01 6.50416616402615e-01
6.50335314807923e-01 6.50452142851615e-01
6.50457425945606e-01 6.50482312303598e-01
6.50472137509934e-01 6.50504230871628e-01
6.50397423494893e-01 6.50487230258293e-01
6.50353205174801e-01 6.50438012787418e-01
6.50367007537420e-01 6.50460304274009e-01
6.50473609736016e-01 6.50456949465567e-01
6.50443366867210e-01 6.50419462155342e-01
6.50501020952014e-01 6.50447659563405e-01
6.50373153157524e-01 6.50402046323687e-01
6.50441158528088e-01 6.50535264308336e-01
6.50232401926207e-01 6.50388330505401e-01
6.50399840901789e-01 6.50471733474308e-01
6.50473065187399e-01 6.50474833511791e-01
6.50373233867409e-01 6.50417872024760e-01
6.50424944593023e-01 6.50416113181348e-01
6.50395875420968e-01 6.50493342816517e-01
6.50537343317162e-01 6.50492085492657e-01
6.50386430419692e-01 6.50502559301856e-01
6.50502521377934e-01 6.50510593338770e-01
6.50319090176367e-01 6.50397334033335e-01
6.50406849048005e-01 6.50441538253507e-01
6.50270586453143e-01 6.50445808584312e-01
6.50401791552726e-01 6.50410332214336e-01
6.50368854140676e-01 6.50475285195421e-01
6.50274819346230e-01 6.50482856852215e-01
6.50320963034646e-01 6.50477361287022e-01
6.50397931091997e-01 6.50409080335962e-01
6.50438069187096e-01 6.50417933529582e-01
6.50287714451958e-01 6.50425421073062e-01
6.50208416504454e-01 6.50335765032940e-01
6.50461677314450e-01 6.50396091295599e-01
6.50453800807671e-01 6.50375567647195e-01
6.50396114633397e-01 6.50513991419380e-01
6.50438785851972e-01 6.50483088771581e-01
6.50414914201983e-01 6.50415226345029e-01
6.50321479383424e-01 6.50473723507780e-01
6.50399283711865e-01 6.50430077287872e-01
6.50331417395680e-01 6.50399370256198e-01
6.50491149063518e-01 6.50402046323687e-01
6.50369591226126e-01 6.50493516877592e-01
6.50461432267572e-01 6.50415076594160e-01
6.50390827649772e-01 6.50416087412530e-01
6.50343072680896e-01 6.50451071063248e-01
6.50365131761917e-01 6.50465583478367e-01
6.50329162380962e-01 6.50503714522850e-01
6.50416113181348e-01 6.50493797903575e-01
6.50340465654393e-01 6.50429752179382e-01
6.50365163851389e-01 6.50450763976725e-01
6.50315111081832e-01 6.50422786819129e-01
6.50343955627582e-01 6.50493516877592e-01
6.50492765206020e-01 6.50454955056257e-01
6.50378009364296e-01 6.50414652624165e-01
6.50370616144415e-01 6.50454955056257e-01
6.50288892038342e-01 6.50396294528922e-01
6.50360107328519e-01 6.50419462155342e-01
6.50409235337836e-01 6.50429019469770e-01
6.50501815409549e-01 6.50452166578376e-01
6.50334811100453e-01 6.50388070872400e-01
6.50425656395857e-01 6.50475285195421e-01
6.50485130828894e-01 6.50370698799116e-01
6.50384560478638e-01 6.50486607917017e-01
6.50503714522850e-01 6.50466726058054e-01
6.50413340845444e-01 6.50499206438230e-01
6.50471172880956e-01 6.50440619813920e-01
6.50420066020861e-01 6.50416087412530e-01
6.50453333079306e-01 6.50484514646203e-01
6.50423244823412e-01 6.50400732600149e-01
6.50496826955256e-01 6.50512640582260e-01
6.50350231550390e-01 6.50374585514868e-01
6.50384082053782e-01 6.50409684590445e-01
6.50446675972466e-01 6.50484514646203e-01
6.50398873355585e-01 6.50465583478367e-01
6.50407402348296e-01 6.50445492551632e-01
6.50353880026123e-01 6.50422089018972e-01
6.50337749718167e-01 6.50365066610565e-01
6.50222390010924e-01 6.50380798231141e-01
6.50422304504640e-01 6.50496731659248e-01
6.50365754103194e-01 6.50435408678139e-01
6.50284915861031e-01 6.50411513204149e-01
6.50380798231141e-01 6.50492085492657e-01
6.50371145134500e-01 6.50394880161130e-01
6.50428601820429e-01 6.50501020952014e-01
6.50336282354126e-01 6.50467751462548e-01
6.50361982131614e-01 6.50486346339199e-01
6.50318741081808e-01 6.50422089018972e-01
6.50356680561866e-01 6.50419128619314e-01
6.50461851375526e-01 6.50397334033335e-01
6.50576594575942e-01 6.50513620445635e-01
6.50391238978460e-01 6.50472137509934e-01
6.50421378771991e-01 6.50445808584312e-01
6.50421789128270e-01 6.50441483312441e-01
6.50416581882122e-01 6.50452182720353e-01
6.50412840055198e-01 6.50373155588545e-01
6.50381815370164e-01 6.50482312303598e-01
6.50307542828467e-01 6.50473609736016e-01
6.50516017431957e-01 6.50495877884810e-01
6.50467225875892e-01 6.50469825123129e-01
6.50447011453310e-01 6.50415737183494e-01
6.50413039398888e-01 6.50407858407763e-01
6.50283657564763e-01 6.50321481652376e-01
6.50413385576223e-01 6.50428898891148e-01
6.50568929081752e-01 6.50610150439635e-01
6.50355990152013e-01 6.50383579804924e-01
6.50438206296658e-01 6.50402259767296e-01
6.50374585514868e-01 6.50406677904154e-01
6.50250386616685e-01 6.50399219370852e-01
6.50538022058116e-01 6.50467413874819e-01
6.50452502642665e-01 6.50493342816517e-01
6.50396626120133e-01 6.50457425945606e-01
6.50327548183276e-01 6.50417872024760e-01
6.50475347429548e-01 6.50379469921479e-01
6.50384623685174e-01 6.50484514646203e-01
6.50532764246740e-01 6.50513991419380e-01
6.50222649643925e-01 6.50414004027866e-01
6.50383007542672e-01 6.50388071844808e-01
6.50276569681070e-01 6.50456949465567e-01
6.50327467473392e-01 6.50370146957437e-01
6.50478252985382e-01 6.50608263967641e-01
6.50462863652508e-01 6.50513991419380e-01
6.50391223419928e-01 6.50477361287022e-01
6.50435734434901e-01 6.50447150021485e-01
6.50250048218616e-01 6.50428516734708e-01
6.50364311049359e-01 6.50504230871628e-01
6.50418347775494e-01 6.50460304274009e-01
6.50460245929515e-01 6.50456949465567e-01
6.50367324542508e-01 6.50416087412530e-01
6.50370615172007e-01 6.50431244826037e-01
6.50498993480824e-01 6.50368131641351e-01
6.50357156069498e-01 6.50376041210010e-01
6.50493797903575e-01 6.50482312303598e-01
6.50472282398762e-01 6.50436736015393e-01
6.50365986508764e-01 6.50488977675908e-01
6.50269883401982e-01 6.50409080335962e-01
6.50498392532529e-01 6.50467367847496e-01
6.50374999760780e-01 6.50406090569575e-01
6.50439364434877e-01 6.50455392639967e-01
6.50312433069527e-01 6.50457425945606e-01
6.50389886358592e-01 6.50447212741816e-01
6.50239028888392e-01 6.50432999050510e-01
6.50432954319731e-01 6.50576594575942e-01
6.50393542613590e-01 6.50425421073062e-01
6.50417308271080e-01 6.50483088771581e-01
6.50393506634485e-01 6.50502559301856e-01
6.50365066610565e-01 6.50473065187399e-01
6.50476833269345e-01 6.50482312303598e-01
6.50311433433852e-01 6.50483935739162e-01
6.50357147317824e-01 6.50477498396585e-01
6.50413393355489e-01 6.50406361547339e-01
6.50488977675908e-01 6.50477361287022e-01
6.50398998796249e-01 6.50452142851615e-01
6.50302021494456e-01 6.50387875175241e-01
6.50388175892490e-01 6.50504230871628e-01
6.50304600321120e-01 6.50429551863284e-01
6.50392817197040e-01 6.50467413874819e-01
6.50370374014762e-01 6.50484514646203e-01
6.50306599592470e-01 6.50449834354443e-01
6.50312705343836e-01 6.50390766388053e-01
6.50373162881607e-01 6.50429019469770e-01
6.50455379998660e-01 6.50416113181348e-01
6.50317345675977e-01 6.50393654440539e-01
6.50376721895781e-01 6.50425421073062e-01
6.50360227907141e-01 6.50385326736334e-01
6.50417859626555e-01 6.50484514646203e-01
6.50483579837744e-01 6.50451340614813e-01
6.50383700869750e-01 6.50393654440539e-01
6.50225185684626e-01 6.50432426788258e-01
6.50367381914595e-01 6.50445808584312e-01
6.50294022464239e-01 6.50368556583754e-01
6.50240725740778e-01 6.50445775522431e-01
6.50262316121025e-01 6.50385843085112e-01
6.50386535439782e-01 6.50441483312441e-01
6.50504186140849e-01 6.50445808584312e-01
6.50452142851615e-01 6.50421934017098e-01
6.50425345225219e-01 6.50484514646203e-01
6.50377130307244e-01 6.50428516734708e-01
6.50466005503545e-01 6.50428718023215e-01
6.50329524116829e-01 6.50430826690492e-01
6.50480498276018e-01 6.50438656521675e-01
6.50241825534502e-01 6.50342911261128e-01
6.50401788635502e-01 6.50546023033150e-01
6.50419219053280e-01 6.50452149658473e-01
6.50151969178282e-01 6.50442799953204e-01
6.50362462501287e-01 6.50394471263464e-01
6.50372194362995e-01 6.50425069061278e-01
6.50216883263037e-01 6.50347419540230e-01
6.50495877884810e-01 6.50476080625364e-01
6.50299133441970e-01 6.50360380575236e-01
6.50369132249434e-01 6.50482312303598e-01
6.50319719324501e-01 6.50441483312441e-01
6.50382748882079e-01 6.50415226345029e-01
6.50415947871947e-01 6.50473065187399e-01
6.50484787568784e-01 6.50502521377934e-01
6.50325511960413e-01 6.50451815636241e-01
6.50272219126585e-01 6.50407440272218e-01
6.50312350414826e-01 6.50467751462548e-01
6.50441929647825e-01 6.50422089018972e-01
6.50487230258293e-01 6.50449834354443e-01
6.50367777684750e-01 6.50482312303598e-01
6.50362070620764e-01 6.50470621525481e-01
6.50428890625678e-01 6.50474186374104e-01
6.50388330505401e-01 6.50438656521675e-01
6.50297271280183e-01 6.50379469921479e-01
6.50483351321807e-01 6.50431244826037e-01
6.50412331485686e-01 6.50445808584312e-01
6.50412227438004e-01 6.50499206438230e-01
6.50467667349235e-01 6.50460118544035e-01
6.50470997847472e-01 6.50388071844808e-01
6.50349220245816e-01 6.50415737183494e-01
6.50391901188474e-01 6.50399326497827e-01
6.50381724936198e-01 6.50402046323687e-01
6.50327571521074e-01 6.50441538253507e-01
6.50397335978151e-01 6.50467413874819e-01
6.50369172118172e-01 6.50355322107549e-01
6.50262165397748e-01 6.50388833240463e-01
6.50260729150771e-01 6.50410341290146e-01
6.50379469921479e-01 6.50430077287872e-01
6.50310546597533e-01 6.50331808303794e-01
6.50436361638219e-01 6.50399219370852e-01
6.50449507625273e-01 6.50459706729143e-01
6.50512262963725e-01 6.50447150021485e-01
6.50421076353027e-01 6.50473609736016e-01
6.50398075008417e-01 6.50445417676198e-01
6.50471265259739e-01 6.50499586649853e-01
6.50277047133518e-01 6.50483088771581e-01
6.50338813532786e-01 6.50504186140849e-01
6.50289416166385e-01 6.50415226345029e-01
6.50476275107013e-01 6.50457403580217e-01
6.50361239211716e-01 6.50422089018972e-01
6.50300227401245e-01 6.50337556208926e-01
6.50376041210010e-01 6.50416020316361e-01
6.50311771831921e-01 6.50445492551632e-01
6.50297316010962e-01 6.50512640582260e-01
6.50316253661519e-01 6.50470621525481e-01
6.50378340955508e-01 6.50504186140849e-01
6.50453515892056e-01 6.50476080625364e-01
6.50506061916352e-01 6.50368210406419e-01
6.50403558418506e-01 6.50457425945606e-01
6.50301582938338e-01 6.50425256736069e-01
6.50444975230447e-01 6.50513483336072e-01
6.50402593789528e-01 6.50422099812704e-01
6.50377430781391e-01 6.50456949465567e-01
6.50387221960003e-01 6.50393654440539e-01
6.50567803033005e-01 6.50513483336072e-01
6.50445365166152e-01 6.50393493993178e-01
6.50383992592223e-01 6.50416087412530e-01
6.50378563636996e-01 6.50428601820429e-01
6.50391240923276e-01 6.50437776492214e-01
6.50418154266253e-01 6.50447659563405e-01
6.50396927566689e-01 6.50451340614813e-01
6.50389502257335e-01 6.50568929081752e-01
6.50376753985253e-01 6.50452166578376e-01
6.50451771391666e-01 6.50437726899394e-01
6.50441602918655e-01 6.50432999050510e-01
6.50358867508008e-01 6.50445453655303e-01
6.50402910794616e-01 6.50456949465567e-01
6.50395192790381e-01 6.50411749013148e-01
6.50446572897192e-01 6.50469287381370e-01
6.50395602174252e-01 6.50436736015393e-01
6.50412601815178e-01 6.50465583478367e-01
6.50402046323687e-01 6.50385843085112e-01
6.50441849910349e-01 6.50504186140849e-01
6.50361171143139e-01 6.50457403580217e-01
6.50435408678139e-01 6.50484514646203e-01
6.50503438358909e-01 6.50459706729143e-01
6.50488337831283e-01 6.50466726058054e-01
6.50379862774410e-01 6.50449834354443e-01
6.50410941914305e-01 6.50488768608136e-01
6.50362388598260e-01 6.50522943895881e-01
6.50486346339199e-01 6.50486607917017e-01
6.50411169457834e-01 6.50387838466829e-01
6.50332802105020e-01 6.50357156069498e-01
6.50359440256464e-01 6.50369570805552e-01
6.50448664547325e-01 6.50451815636241e-01
6.50354575298018e-01 6.50488977675908e-01
6.50277406924569e-01 6.50452502642665e-01
6.50415601694612e-01 6.50429019469770e-01
6.50370698799116e-01 6.50425345225219e-01
6.50297304342063e-01 6.50416616402615e-01
6.50372683484342e-01 6.50353205174801e-01
6.50471235115083e-01 6.50431244826037e-01
6.50347324049740e-01 6.50378575305894e-01
6.50308042646304e-01 6.50451071063248e-01
6.50297182791032e-01 6.50368131641351e-01
6.50383033797694e-01 6.50576594575942e-01
6.50322657942216e-01 6.50473107487157e-01
6.50451804453546e-01 6.50376041210010e-01
6.50389344727200e-01 6.50396920759831e-01
6.50397254295859e-01 6.50451071063248e-01
6.50422324925213e-01 6.50510593338770e-01
6.50568718069163e-01 6.50537343317162e-01
6.50315887063611e-01 6.50499206438230e-01
6.50428951887397e-01 6.50456845417885e-01
6.50407976069160e-01 6.50440619813920e-01
6.50438012787418e-01 6.50437776492214e-01
6.50341546972361e-01 6.50474186374104e-01
6.50344199702051e-01 6.50513483336072e-01
6.50399095064665e-01 6.50417933529582e-01
6.50406866551353e-01 6.50402046323687e-01
6.50357695756073e-01 6.50429246527095e-01
6.50445417676198e-01 6.50461432267572e-01
6.50593331666642e-01 6.50501020952014e-01
6.50385843085112e-01 6.50388833240463e-01
6.50430120722107e-01 6.50473065187399e-01
6.50459273521270e-01 6.50452502642665e-01
6.50424331003420e-01 6.50407440272218e-01
6.50449908257470e-01 6.50448426307306e-01
6.50410265118167e-01 6.50466726058054e-01
6.50323686750138e-01 6.50434709516612e-01
6.50413927207615e-01 6.50389879551734e-01
6.50414514542195e-01 6.50493342816517e-01
6.50421654935932e-01 6.50467367847496e-01
6.50384853173519e-01 6.50465583478367e-01
6.50396751560796e-01 6.50423426987889e-01
6.50396091295599e-01 6.50449181220239e-01
6.50314887427936e-01 6.50410332214336e-01
6.50385124475420e-01 6.50511162197593e-01
6.50359093106720e-01 6.50473609736016e-01
6.50506975007693e-01 6.50513483336072e-01
6.50383602656517e-01 6.50391901188474e-01
6.50346574322984e-01 6.50451340614813e-01
6.50483935739162e-01 6.50424187573205e-01
6.50448426307306e-01 6.50522943895881e-01
6.50236198207993e-01 6.50432993216061e-01
6.50392448654316e-01 6.50317345675977e-01
6.50382313243185e-01 6.50495877884810e-01
6.50447958578940e-01 6.50499586649853e-01
6.50170482858845e-01 6.50434709516612e-01
6.50477498396585e-01 6.50488977675908e-01
6.50396294528922e-01 6.50414652624165e-01
6.50347346415129e-01 6.50411749013148e-01
6.50414315198505e-01 6.50527242912728e-01
6.50478767389343e-01 6.50457403580217e-01
6.50413016061090e-01 6.50399326497827e-01
6.50326565078541e-01 6.50451815636241e-01
6.50342911261128e-01 6.50394803827083e-01
6.50383517084592e-01 6.50456845417885e-01
6.50350914180978e-01 6.50450240334885e-01
6.50450763976725e-01 6.50495877884810e-01
6.50394299147204e-01 6.50471235115083e-01
6.50396066985393e-01 6.50519715500510e-01
6.50340131145957e-01 6.50478252985382e-01
6.50468673791768e-01 6.50396294528922e-01
6.50370906894480e-01 6.50432993216061e-01
6.50446578731641e-01 6.50474833511791e-01
6.50342830551243e-01 6.50489784774751e-01
6.50406221844687e-01 6.50499206438230e-01
6.50272118968536e-01 6.50484520156516e-01
6.50346126042783e-01 6.50396294528922e-01
6.50407951758954e-01 6.50467413874819e-01
6.50359543331738e-01 6.50437776492214e-01
6.50397916505873e-01 6.50398380344606e-01
6.50394190237481e-01 6.50451721798845e-01
6.50349347631296e-01 6.50373309391116e-01
6.50320932889990e-01 6.50483935739162e-01
6.50423301223090e-01 6.50425256736069e-01
6.50455392639967e-01 6.50456845417885e-01
6.50409684590445e-01 6.50388071844808e-01
6.50396803098433e-01 6.50366335279188e-01
6.50374180020630e-01 6.50387838466829e-01
6.50403061517894e-01 6.50469287381370e-01
6.50459369789686e-01 6.50475285195421e-01
6.50405857191596e-01 6.50373724447368e-01
6.50351361488770e-01 6.50440274608994e-01
6.50307474759890e-01 6.50410341290146e-01
6.50452149658473e-01 6.50483935739162e-01
6.50391591962652e-01 6.50413340845444e-01
6.50424937786165e-01 6.50478252985382e-01
6.50371436856973e-01 6.50522943895881e-01
6.50310401708705e-01 6.50482312303598e-01
6.50418993454568e-01 6.50495695072060e-01
6.50374068193682e-01 6.50422089018972e-01
6.50479386813395e-01 6.50403061517894e-01
6.50489784774751e-01 6.50501020952014e-01
6.50387838466829e-01 6.50458318616374e-01
6.50377838220445e-01 6.50447212741816e-01
6.50472840561094e-01 6.50499206438230e-01
6.50344647009844e-01 6.50388833240463e-01
6.50366225721192e-01 6.50417872024760e-01
6.50381359310698e-01 6.50476080625364e-01
6.50388820599156e-01 6.50441538253507e-01
6.50463488911009e-01 6.50495695072060e-01
6.50431377073559e-01 6.50407440272218e-01
6.50415712549152e-01 6.50511162197593e-01
6.50318119712940e-01 6.50511162197593e-01
6.50459453416796e-01 6.50489784774751e-01
6.50442799953204e-01 6.50499586649853e-01
6.50282619032758e-01 6.50406090569575e-01
6.50422392993790e-01 6.50474833511791e-01
6.50395691635810e-01 6.50441538253507e-01
6.50491720839565e-01 6.50432999050510e-01
6.50455778686040e-01 6.50451898290942e-01
6.50304158847777e-01 6.50394471263464e-01
6.50384179294606e-01 6.50467991161180e-01
6.50342862640715e-01 6.50450388627142e-01
6.50420706837894e-01 6.50447212741816e-01
6.50421186235159e-01 6.50415226345029e-01
6.50305086525242e-01 6.50419128619314e-01
6.50335307028657e-01 6.50460118544035e-01
6.50404848804247e-01 6.50568718069163e-01
6.50407732967099e-01 6.50432058245534e-01
6.50413612147344e-01 6.50465583478367e-01
6.50406006942465e-01 6.50375567647195e-01
6.50389254293233e-01 6.50425256736069e-01
6.50476622256756e-01 6.50522943895881e-01
6.50398024443188e-01 6.50425069061278e-01
6.50420932436607e-01 6.50399219370852e-01
6.50399269125741e-01 6.50477620920023e-01
6.50310887912827e-01 6.50473065187399e-01
6.50469287381370e-01 6.50471235115083e-01
6.50342919040393e-01 6.50457403580217e-01
6.50314183404367e-01 6.50418528157223e-01
6.50362246626657e-01 6.50422089018972e-01
6.50475621648673e-01 6.50445808584312e-01
6.50358635102437e-01 6.50417872024760e-01
6.50373530451923e-01 6.50522943895881e-01
6.50397192061731e-01 6.50457425945606e-01
6.50253238690065e-01 6.50368556583754e-01
6.50320001322892e-01 6.50447212741816e-01
6.50377387023020e-01 6.50452166578376e-01
6.50470801421006e-01 6.50495862326278e-01
6.50454191715786e-01 6.50441483312441e-01
6.50381055919326e-01 6.50457425945606e-01
6.50427375613633e-01 6.50532764246740e-01
6.50240286212252e-01 6.50368350433206e-01
6.50404783652894e-01 6.50422099812704e-01
6.50293197862047e-01 6.50425069061278e-01
6.50416750108748e-01 6.50454154764272e-01
6.50383034770103e-01 6.50502559301856e-01
6.50391343998550e-01 6.50445417676198e-01
6.50329184746351e-01 6.50506434348709e-01
6.50291330838218e-01 6.50414283109032e-01
6.50399352752850e-01 6.50466726058054e-01
6.50421798852353e-01 6.50502521377934e-01
6.50341368049244e-01 6.50432993216061e-01
6.50441945206357e-01 6.50406244210077e-01
6.50477323363100e-01 6.50417933529582e-01
6.50429285423425e-01 6.50420706837894e-01
6.50260411173275e-01 6.50384179294606e-01
6.50282481923195e-01 6.50407858407763e-01
6.50440619813920e-01 6.50368131641351e-01
6.50401093363607e-01 6.50413016061090e-01
6.50406244210077e-01 6.50451340614813e-01
6.50365737572253e-01 6.50487230258293e-01
6.50348359664520e-01 6.50377528994624e-01
6.50402261225909e-01 6.50406090569575e-01
6.50343907007170e-01 6.50419128619314e-01
6.50535264308336e-01 6.50488977675908e-01
6.50478295771345e-01 6.50513991419380e-01
6.50383014349530e-01 6.50473065187399e-01
6.50355020660993e-01 6.50398380344606e-01
6.50281472563438e-01 6.50438656521675e-01
6.50318184864292e-01 6.50385843085112e-01
6.50493516877592e-01 6.50496826955256e-01
6.50335763088124e-01 6.50387875175241e-01
6.50313722482859e-01 6.50430054112142e-01
6.50319904082068e-01 6.50382748882079e-01
6.50371533125389e-01 6.50419128619314e-01
6.50268013460929e-01 6.50355322107549e-01
6.50357210524360e-01 6.50371146106908e-01
#Analytic solution f1 f1_err G1 G1_err

==> anc/Fig.5_a.txt <==
#T f1 f1_err G1 G1_err1.5 9.61629686314478e-01 3.94220258676383e-05 9.61665175542889e-01 2.80796347471868e-05
2.0 8.55095552844239e-01 1.69914589263611e-04 8.55322594827210e-01 1.09058765179781e-04
2.5 6.50390437751990e-01 6.80488589221573e-05 6.50446649975634e-01 4.48711872793287e-05
3.0 4.30247971534819e-01 6.68302112035566e-05 4.30204532170281e-01 3.87738078209745e-05
3.5 2.80598673020832e-01 5.52781976214979e-05 2.80656015394534e-01 3.06046049501958e-05
4.0 1.93906337330184e-01 5.10907052833760e-05 1.93972183431277e-01 2.23714609427204e-05


==> anc/Fig.5_a_analytic.txt <==
#T mag0.1000 1.00000000000000e+00
0.2000 9.99999999999975e-01
0.3000 9.99999998911989e-01
0.4000 9.99999773413046e-01
0.5000 9.99994377262451e-01
0.6000 9.99951713915981e-01
0.7000 9.99773639813389e-01
0.8000 9.99272861271961e-01
0.9000 9.98184064397444e-01
1.0000 9.96196232563006e-01
1.1000 9.92984967484471e-01
1.2000 9.88232313165359e-01
1.3000 9.81631218380828e-01
1.4000 9.72877089619701e-01
1.5000 9.61651369834116e-01
1.6000 9.47604188597540e-01
1.7000 9.30345752428235e-01
1.8000 9.09458126650767e-01
1.9000 8.84537793251129e-01
2.0000 8.55272220774586e-01
2.1000 8.21540221223193e-01
2.2000 7.83510080070807e-01
2.3000 7.41699825335706e-01
2.4000 6.96969324813645e-01
2.5000 6.50435840433715e-01
2.6000 6.03333605707694e-01
2.7000 5.56858109208393e-01
2.8000 5.12036642745891e-01
2.9000 4.69650589643471e-01
3.0000 4.30213305570038e-01
3.1000 3.93991309050667e-01
3.2000 3.61050231727875e-01
3.3000 3.31308714083478e-01
3.4000 3.04588897202240e-01
3.5000 2.80657836976505e-01
3.6000 2.59258340425249e-01
3.7000 2.40130109474623e-01
3.8000 2.23023076313955e-01
3.9000 2.07704969132002e-01
4.0000 1.93964893169989e-01
4.1000 1.81614323388429e-01
4.2000 1.70486523429670e-01
4.3000 1.60435088481046e-01
4.4000 1.51332069379929e-01
4.5000 1.43065963943928e-01
4.6000 1.35539744674094e-01
4.7000 1.28669015255191e-01
4.8000 1.22380339659612e-01
4.9000 1.16609758037160e-01
5.0000 1.11301486405580e-01


==> anc/Fig.5_b.txt <==
#T f1 f1_err G1 G1_err1.5 -2.16835196388265e-05 3.94220258676383e-05 1.38057087726295e-05 2.80796347471868e-05
2.0 -1.76667930347429e-04 1.69914589263611e-04 5.03740526236474e-05 1.09058765179781e-04
2.5 -4.54026817244824e-05 6.80488589221573e-05 1.08095419190102e-05 4.48711872793287e-05
3.0 3.46659647805780e-05 6.68302112035566e-05 -8.77339975718927e-06 3.87738078209745e-05
3.5 -5.91639556731804e-05 5.52781976214979e-05 -1.82158197092885e-06 3.06046049501958e-05
4.0 -5.85558398052133e-05 5.10907052833760e-05 7.29026128729049e-06 2.23714609427204e-05


==> anc/Fig.6_a.txt <==
#T deviation1.5 6.36691321454522e-01
2.0 2.85134107387704e-01
2.5 2.38081573784691e-01
3.0 2.53083963268337e-01
3.5 3.07887116438124e-02
4.0 1.24501011539441e-01


==> anc/Fig.6_b.txt <==
#T error_ratio1.5 7.12282895898496e-01
2.0 6.41844621185435e-01
2.5 6.59396615756010e-01
3.0 5.80183828880537e-01
3.5 5.53646939789035e-01
4.0 4.37877316796402e-01


==> anc/Fig.7_a.txt <==
#T susf sus1_err susG susG_err1.5 5.77966491848520e-02 7.70359266884005e-05 5.77283936998273e-02 2.37598597583950e-05
2.0 1.73143264578015e-01 2.89769839291483e-04 1.72754944827211e-01 1.11703325057187e-04
2.5 2.97028390492730e-01 8.36236010945267e-05 2.96955270164655e-01 2.92725119456364e-05
3.0 3.21476870922257e-01 5.71228120062973e-05 3.21514251395101e-01 2.85221552187348e-05
3.5 2.78346013540884e-01 3.72179045048993e-05 2.78313831983837e-01 2.61124930138454e-05
4.0 2.31363096009436e-01 2.90163339849742e-05 2.31337557830925e-01 2.19007144885939e-05


==> anc/Fig.7_a_analytic.txt <==
#T sus0.1000 0.00000000000000e+00
0.2000 5.06261699229071e-14
0.3000 2.17342965846967e-09
0.4000 4.50330216228423e-07
0.5000 1.10557147525725e-05
0.6000 9.34437826581869e-05
0.7000 4.29462024322480e-04
0.8000 1.34883238713102e-03
0.9000 3.28703065341673e-03
1.0000 6.70775772730492e-03
1.1000 1.20330575328770e-02
1.2000 1.96014489622903e-02
1.3000 2.96545359004776e-02
1.4000 4.23435241228191e-02
1.5000 5.77444706604986e-02
1.6000 7.58702153639863e-02
1.7000 9.66665366796119e-02
1.8000 1.19982073181811e-01
1.9000 1.45509294069383e-01
2.0000 1.72709030155028e-01
2.1000 2.00750205233906e-01
2.2000 2.28508439739276e-01
2.3000 2.54657891025685e-01
2.4000 2.77854753057512e-01
2.5000 2.96963443431950e-01
2.6000 3.11248230321535e-01
2.7000 3.20465597033239e-01
2.8000 3.24838187343752e-01
2.9000 3.24939150282271e-01
3.0000 3.21539558211334e-01
3.1000 3.15466699317672e-01
3.2000 3.07500348742322e-01
3.3000 2.98313017521565e-01
3.4000 2.88446920793095e-01
3.5000 2.78315660419240e-01
3.6000 2.68219379994760e-01
3.7000 2.58365171228353e-01
3.8000 2.48887707128281e-01
3.9000 2.39867557581019e-01
4.0000 2.31346251921425e-01
4.1000 2.23338052978882e-01
4.2000 2.15838829405714e-01
4.3000 2.08832554113718e-01
4.4000 2.02295951942692e-01
4.5000 1.96201751643068e-01
4.6000 1.90520910843604e-01
4.7000 1.85224099676969e-01
4.8000 1.80282657870294e-01
4.9000 1.75669183388736e-01
5.0000 1.71357867112521e-01


==> anc/Fig.7_b.txt <==
#T susf sus2_err susG susG_err1.5 5.21785243533940e-05 7.70359266884005e-05 -1.60769606712685e-05 2.37598597583950e-05
2.0 4.34234422986735e-04 2.89769839291483e-04 4.59146721829284e-05 1.11703325057187e-04
2.5 6.49470607795299e-05 8.36236010945267e-05 -8.17326729568579e-06 2.92725119456364e-05
3.0 -6.26872890772123e-05 5.71228120062973e-05 -2.53068162323622e-05 2.85221552187348e-05
3.5 3.03531216441777e-05 3.72179045048993e-05 -1.82843540375011e-06 2.61124930138454e-05
4.0 1.68440880115028e-05 2.90163339849742e-05 -8.69409050024972e-06 2.19007144885939e-05


==> anc/Fig.8_a.txt <==
#T deviation1.5 3.08114513978638e-01
2.0 1.05737062177429e-01
2.5 1.25845068238436e-01
3.0 4.03699324135578e-01
3.5 6.02387927404770e-02
4.0 5.16150859239902e-01


==> anc/Fig.8_b.txt <==
#T error_ratio1.5 3.08425701874144e-01
2.0 3.85489826444027e-01
2.5 3.50050841658293e-01
3.0 4.99312870234583e-01
3.5 7.01611048800666e-01
4.0 7.54771932937322e-01


==> anc/Fig.9_a.txt <==
#T Pearson_1_2 Pearson_3_2 Pearson_4_2 Pearson_1_4 Pearson_3_41.5 9.26010987322989e-01 9.60718539912646e-01 8.48848877660252e-01 6.70567308162768e-01 9.56307097541527e-01
2.0 9.03037263333056e-01 9.39279130048369e-01 8.07739963279124e-01 5.80246773981300e-01 9.41499422110597e-01
2.5 9.22822166192631e-01 8.93087951856553e-01 7.47739877255684e-01 5.11061632502434e-01 9.34411943720942e-01
3.0 9.36136846281089e-01 8.34761587955260e-01 7.17325017371570e-01 4.99230422040441e-01 9.27692276081864e-01
3.5 9.47449194508465e-01 7.56720462699638e-01 6.35881528960682e-01 4.15083308470761e-01 9.20706945494018e-01
4.0 9.66852958997103e-01 6.62171195097594e-01 5.48527651098928e-01 3.52104274326485e-01 9.30378330431814e-01


==> anc/Fig.9_b.txt <==
#Pearson_1_2 error9.26010987322989e-01 7.12282895898496e-01
9.03037263333056e-01 6.41844621185435e-01
9.22822166192631e-01 6.59396615756010e-01
9.36136846281089e-01 5.80183828880537e-01
9.47449194508465e-01 5.53646939789035e-01
9.66852958997103e-01 4.37877316796402e-01
#Pearson_3_2 error9.60718539912646e-01 6.82038470441657e-01
9.39279130048369e-01 7.00040970795807e-01
8.93087951856553e-01 6.37379454927813e-01
8.34761587955260e-01 6.70429752967848e-01
7.56720462699638e-01 6.96495426684749e-01
6.62171195097594e-01 8.21167905597010e-01
#Pearson_4_2 error8.48848877660252e-01 6.91419261005042e-01
8.07739963279124e-01 7.87334333814034e-01
7.47739877255684e-01 7.08674532105575e-01
7.17325017371570e-01 7.30045878023461e-01
6.35881528960682e-01 7.41125503724092e-01
5.48527651098928e-01 9.29109404124748e-01

